Colored HOMFLY polynomials that distinguish mutant knots

We illustrate from the viewpoint of braiding operations on WZNW conformal blocks how colored HOMFLY polynomials with multiplicity structure can detect mutations. As an example, we explicitly evaluate the (2,1)-colored HOMFLY polynomials that distinguish a famous mutant pair, Kinoshita-Terasaka and Conway knot.

==> anc/Ancillary-mutant_F,G_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    306740,       9002]
NotebookOptionsPosition[    295141,       8848]
NotebookOutlinePosition[    295566,       8864]
CellTagsIndexPosition[    295523,       8861]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["quantum number", "Subsection",
 CellChangeTimes->{{3.634745805685277*^9, 3.63474581122805*^9}, {
  3.6347458448828697`*^9, 
  3.6347458463671*^9}},ExpressionUUID->"66c73335-c288-4d27-ba1b-fcd8031cd6da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qno", "[", "n_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", "n", ")"}]}], "-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "n"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",ExpressionUU\
ID->"2eccd405-5c5b-4d33-af69-a933bd6b1005"]
}, Open  ]],

Cell[CellGroupData[{

Cell["quantum dimension of [2,1] representation", "Subsection",
 CellChangeTimes->{{3.634745805685277*^9, 3.63474581122805*^9}, {
  3.634745850619667*^9, 
  3.634745859799848*^9}},ExpressionUUID->"903e4041-05a7-47a1-8384-\
89691cc415ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dimR", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}]}], 
     RowBox[{"qno", "[", "3", "]"}]]}], ";"}], " ", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6275578007935534`*^9, 3.62755780178168*^9}, {
   3.6297006347766747`*^9, 3.6297006347966757`*^9}, 
   3.636296829161656*^9},ExpressionUUID->"aeef422e-e036-4202-bd29-\
37d44382e642"],

Cell[BoxData[
 RowBox[{Cell["\<\
quantum 6j-symbols of type I
\
\>", "Section",
   CellChangeTimes->{{3.6347454745222197`*^9, 3.634745498015046*^9}, {
    3.63474577128483*^9, 3.6347457917028427`*^9}, {3.6362937492754965`*^9, 
    3.6362937954131355`*^9}, {3.6362938746866693`*^9, 
    3.6362938750666914`*^9}, {3.6362939958435993`*^9, 3.636294037692993*^9}, {
    3.636299168715471*^9, 3.6362991837903333`*^9}, {3.6363431104372826`*^9, 
    3.636343111717285*^9}, {3.6363452300312505`*^9, 3.6363452815913224`*^9}, {
    3.636345323501381*^9, 3.6363453673214426`*^9}, {3.6363606573002033`*^9, 
    3.636360691080136*^9}, {3.694345431434819*^9, 3.694345436017493*^9}},
   ExpressionUUID->"e229314d-2aac-4285-b6ab-963d312ca8d4"], ";"}]], "Input",
 CellChangeTimes->{{3.6363607199367867`*^9, 3.6363607216738853`*^9}, {
   3.694345445401046*^9, 3.69434545783718*^9}, 
   3.6944540513028097`*^9},ExpressionUUID->"f645398c-8a31-4bd0-97aa-\
80553ffbf38d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.694454048246048*^9, 
  3.694454048283076*^9}},ExpressionUUID->"c5d7bfd7-59b1-4d92-b5ba-\
aa360b5ea764"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "10"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"10", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"8", ",", "9"}], "]"}], "=", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"8", ",", "10"}], "]"}], "=", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"9", ",", "8"}], "]"}], "=", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"10", ",", "8"}], "]"}], "=", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"5", ",", "8"}], "]"}], "=", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"5", ",", "9"}], "]"}], "=", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"5", ",", "10"}], "]"}], "=", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"5", ",", "2"}], "]"}], "=", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"5", ",", "3"}], "]"}], "=", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"8", ",", "5"}], "]"}], "=", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"9", ",", "5"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"10", ",", "5"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"2", ",", "5"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"3", ",", "5"}], "]"}], "=", 
                    "0"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"6", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "7"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "=", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"6", ",", "1"}], "]"}], "=", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "=", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"4", ",", "1"}], "]"}], "=", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"1", ",", "5"}], "]"}], "=", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"5", ",", "1"}], "]"}], "=", 
            FractionBox[
             RowBox[{"qno", "[", "3", "]"}], 
             RowBox[{
              RowBox[{"qno", "[", 
               RowBox[{"M", "-", "1"}], "]"}], " ", 
              RowBox[{"qno", "[", "M", "]"}], " ", 
              RowBox[{"qno", "[", 
               RowBox[{"M", "+", "1"}], "]"}]}]]}]}]}]}]}]}]}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "=", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "=", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qno", "[", "3", "]"}], 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"M", "-", "1"}], "]"}], " ", 
           RowBox[{"qno", "[", "M", "]"}], " ", 
           RowBox[{"qno", "[", 
            RowBox[{"M", "+", "1"}], "]"}]}]]}]}]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"7", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "10"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", 
       RowBox[{"qno", "[", 
        RowBox[{"2", " ", "M"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
       SqrtBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"9", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", " ", 
         RowBox[{"qno", "[", 
          RowBox[{"2", " ", "M"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
         SqrtBox[
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"9", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "10"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"10", ",", "9"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "=", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"8", ",", "8"}], "]"}], "=", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "1"}], "]"}], " ", 
          RowBox[{"qno", "[", "M", "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "1"}], "]"}]}]]}]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"7", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"qno", "[", "4", "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"9", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "6"}], "]"}], "=", 
    FractionBox[
     RowBox[{"I", " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]], " "}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"6", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "9"}], "]"}], "=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"9", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "4"}], "]"}], "=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "9"}], "]"}], "=", 
    FractionBox[
     RowBox[{"I", " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"9", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "=", 
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
       SqrtBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "10"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "I"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
       SqrtBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"9", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"I", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}], 
         RowBox[{"qno", "[", "M", "]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
         SqrtBox[
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "10"}], "]"}], "=", 
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
       SqrtBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "8"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"8", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"8", ",", "3"}], "]"}], "=", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], " ", 
         RowBox[{"qno", "[", "M", "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}]}]]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"6", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "6"}], "]"}], "=", 
    FractionBox[
     RowBox[{"-", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]}], 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "4"}], "]"}], "=", 
    FractionBox[
     RowBox[{"-", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"6", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "6"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"5", ",", "7"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"7", ",", "5"}], "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"qno", "[", "3", "]"}], "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], " ", 
         RowBox[{"qno", "[", "M", "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}]}], ")"}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"6", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "=", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"6", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"qno", "[", "2", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"qno", "[", "2", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "3"}], "]"}], " ", 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "4"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "3"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "3"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"qno", "[", "2", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"qno", "[", "2", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "3"}], "]"}], " ", 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "4"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "3"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "3"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "=", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], " ", 
         RowBox[{"qno", "[", "M", "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}]}], ")"}]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "=", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}]}], ")"}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"5", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "5"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "3", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "3"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"5", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "5"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "3", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "3"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"5", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"qno", "[", "3", "]"}], "3"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "3"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "3"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], "2"], " ", 
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"7", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"M", "+", "2"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"qno", "[", 
             RowBox[{"M", "-", "1"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"M", "-", "2"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"qno", "[", 
             RowBox[{"M", "+", "1"}], "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"qno", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"qno", "[", 
            RowBox[{"M", "-", "1"}], "]"}], "3"], "+", 
          SuperscriptBox[
           RowBox[{"qno", "[", 
            RowBox[{"M", "+", "1"}], "]"}], "3"]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}], "3"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{"2", "M"}], "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}], "3"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "2"}], "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "1"}], "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"qno", "[", "3", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "3"}], "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "2"}], "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "3"}], "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "2"}], "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "1"}], "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}]}]}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"7", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "7"}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"qno", "[", "2", "]"}]}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "2"}], "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"qno", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"qno", "[", "3", "]"}], 
            SuperscriptBox[
             RowBox[{"qno", "[", 
              RowBox[{"M", "-", "1"}], "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"qno", "[", 
             RowBox[{"M", "+", "1"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"qno", "[", "3", "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], " ", 
         RowBox[{"qno", "[", "M", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"qno", "[", 
             RowBox[{"M", "-", "3"}], "]"}], " ", 
            RowBox[{"qno", "[", 
             RowBox[{"M", "+", "2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"qno", "[", 
             RowBox[{"M", "-", "2"}], "]"}], 
            RowBox[{"qno", "[", 
             RowBox[{"M", "+", "3"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"qno", "[", "2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", "3", "]"}], "2"]}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"7", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "7"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"7", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "7"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"qno", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"qno", "[", 
               RowBox[{"M", "-", "3"}], "]"}], " ", 
              RowBox[{"qno", "[", 
               RowBox[{"M", "+", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"qno", "[", 
               RowBox[{"M", "-", "2"}], "]"}], " ", 
              RowBox[{"qno", "[", 
               RowBox[{"M", "+", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"qno", "[", "M", "]"}]}], "-", 
          RowBox[{
           RowBox[{"qno", "[", "3", "]"}], " ", 
           RowBox[{"qno", "[", 
            RowBox[{"M", "-", "2"}], "]"}], " ", 
           RowBox[{"qno", "[", 
            RowBox[{"M", "+", "2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"qno", "[", 
              RowBox[{"M", "-", "3"}], "]"}], "+", 
             RowBox[{"qno", "[", 
              RowBox[{"M", "+", "3"}], "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"qno", "[", "3", "]"}], "2"], " ", 
           RowBox[{"qno", "[", 
            RowBox[{"M", "-", "2"}], "]"}], " ", 
           RowBox[{"qno", "[", "M", "]"}], " ", 
           RowBox[{"qno", "[", 
            RowBox[{"M", "+", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"qno", "[", 
             RowBox[{"M", "-", "2"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"qno", "[", 
             RowBox[{"M", "+", "2"}], "]"}], "2"], " ", 
           RowBox[{"qno", "[", "M", "]"}]}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", "2", "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "1"}], "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"7", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "7"}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"qno", "[", "2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"qno", "[", "3", "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "M"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "M"}], "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"2", "+", "M"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"qno", "[", "3", "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "M"}], "]"}], " ", 
         RowBox[{"qno", "[", "M", "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"1", "+", "M"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"2", "+", "M"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", "3", "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "M"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "M"}], "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"2", "+", "M"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"qno", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "M"}], "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "M"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"qno", "[", 
           RowBox[{"2", "+", "M"}], "]"}], "3"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"qno", "[", "3", "]"}], "2"], " ", 
         RowBox[{"qno", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "M"}], "]"}], " ", 
         RowBox[{"qno", "[", "M", "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"1", "+", "M"}], "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"3", "+", "M"}], "]"}]}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "M"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "M"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", 
         RowBox[{"1", "+", "M"}], "]"}], "3"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"2", "+", "M"}], "]"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6296905059322925`*^9, 3.6296911988229237`*^9}, {
  3.6296912931093163`*^9, 
  3.6296915217133913`*^9}},ExpressionUUID->"7b5f987e-906f-4c45-b499-\
d99c659154e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "<", "8"}], " ", "&&", 
     RowBox[{"j", "<", "8"}], "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"i", ",", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627312029579589*^9, 3.627312042292395*^9}, {
   3.627312254232048*^9, 3.62731236458314*^9}, {3.627312420024253*^9, 
   3.627312461165798*^9}, {3.627313029262623*^9, 3.6273130635832167`*^9}, {
   3.627313226272985*^9, 3.62731333825462*^9}, {3.62731343642391*^9, 
   3.6273134975234213`*^9}, {3.62731390815952*^9, 3.627313960598267*^9}, 
   3.6273140493623037`*^9, {3.627314161185671*^9, 3.6273141745336313`*^9}, {
   3.6273144398170853`*^9, 3.6273144457784433`*^9}, 
   3.627315263838675*^9},ExpressionUUID->"bab81595-e1a7-4f6f-b18f-\
237fe853e059"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"8", ",", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.62731527936465*^9, 3.62731532063931*^9}, {
  3.6273197291002274`*^9, 
  3.6273197319455843`*^9}},ExpressionUUID->"1aada2cc-c1c6-494c-b904-\
c6af0655586d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], " ", "&&", 
     RowBox[{"j", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"9", ",", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627319748594222*^9, 3.627319755005765*^9}, 
   3.627320104626484*^9},ExpressionUUID->"d41a92d1-26f5-4c97-bb0b-\
161e8034ae78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], " ", "&&", 
     RowBox[{"j", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"10", ",", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627319764512752*^9, 3.627319768652191*^9}, {
  3.6273201063227577`*^9, 
  3.627320108125408*^9}},ExpressionUUID->"1c95feea-407b-4232-873d-\
ac33949021e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"i", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"i", ",", "8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.62731527936465*^9, 3.62731532063931*^9}, {
  3.6273197291002274`*^9, 3.6273197319455843`*^9}, {3.6273198789715757`*^9, 
  3.627319905194457*^9}, {3.627496844136734*^9, 
  3.627496848761324*^9}},ExpressionUUID->"987362d3-1c23-4ee8-9910-\
d85a71e7b1bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"i", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"i", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627319748594222*^9, 3.627319755005765*^9}, {
  3.627319880414908*^9, 3.627319909806697*^9}, {3.627496851985889*^9, 
  3.6274968533723392`*^9}},ExpressionUUID->"a2d7eb70-05c5-4ff4-9e6e-\
c17447ca8cb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"i", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"i", ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627319764512752*^9, 3.627319768652191*^9}, {
  3.6273198819299183`*^9, 3.627319916613042*^9}, {3.627496855323625*^9, 
  3.627496856960992*^9}},ExpressionUUID->"423b3642-2991-4544-9a29-\
0977ac6165e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"8", ",", "8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351352023085*^9, 3.627351357785597*^9}, {
  3.6273516264763613`*^9, 
  3.627351637809977*^9}},ExpressionUUID->"562d02fc-d0bb-49d3-aea0-\
3dacca9c0747"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"8", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351650711919*^9, 
  3.62735165342235*^9}},ExpressionUUID->"c10e39b2-d127-4498-bf8a-\
3774468139c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"8", ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351657736665*^9, 
  3.627351661647394*^9}},ExpressionUUID->"822d7c3d-9eea-4203-b82e-\
0f67beae18bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"9", ",", "8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351352023085*^9, 3.627351357785597*^9}, {
  3.6273516264763613`*^9, 3.627351637809977*^9}, {3.6273520327151947`*^9, 
  3.6273520394837017`*^9}},ExpressionUUID->"6ef46b77-8897-406e-a1c9-\
090cdb9f4d56"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"9", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351650711919*^9, 3.62735165342235*^9}, {
  3.62735203442103*^9, 
  3.627352041020913*^9}},ExpressionUUID->"6dee3348-652a-4f77-886a-\
7e8f24062146"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"9", ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351657736665*^9, 3.627351661647394*^9}, {
  3.627352035395817*^9, 
  3.6273520425836782`*^9}},ExpressionUUID->"23742bc4-b8c2-4101-8d49-\
82d1c4b09b66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"10", ",", "8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351352023085*^9, 3.627351357785597*^9}, {
  3.6273516264763613`*^9, 3.627351637809977*^9}, {3.6273520327151947`*^9, 
  3.627352066208314*^9}},ExpressionUUID->"267c68c1-15ac-4bd9-a494-\
36fee314f00b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"10", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351650711919*^9, 3.62735165342235*^9}, {
  3.62735203442103*^9, 
  3.6273520713617268`*^9}},ExpressionUUID->"ca2834b9-a859-448d-9f29-\
1db095c426dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"a", "[", 
   RowBox[{"10", ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351657736665*^9, 3.627351661647394*^9}, {
  3.627352035395817*^9, 
  3.627352072817329*^9}},ExpressionUUID->"0bb1d311-486a-4c72-843f-\
1eec71a95c3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "<", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.6273145946175137`*^9, 3.6273146060253973`*^9}, {
  3.627486286635247*^9, 
  3.62748629519226*^9}},ExpressionUUID->"793049f0-fe21-4e8a-8797-\
c6024ecc95d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "<", "7"}], " ", "&&", " ", 
     RowBox[{"r2", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627314624587407*^9, 3.627314624743361*^9}, 
   3.62748629711868*^9},ExpressionUUID->"16dcdb5b-8922-438c-bf86-\
67c9a25497b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "<", "7"}], " ", "&&", " ", 
     RowBox[{"r3", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627314632497281*^9, 3.627314632978448*^9}, 
   3.627486298514619*^9},ExpressionUUID->"c1dc11e4-8e77-4ccb-a99f-\
374b3db145a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "<", "7"}], " ", "&&", " ", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.6273146386624603`*^9, 3.627314638929614*^9}, 
   3.6274863004275217`*^9},ExpressionUUID->"a40bb85b-4af9-47b3-a54a-\
685a47ece76c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "<", "7"}], "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.6273145946175137`*^9, 3.6273146060253973`*^9}, {
  3.627486286635247*^9, 
  3.627486303214449*^9}},ExpressionUUID->"2ca48c1a-712a-4d11-99d8-\
4a0d318aba9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "<", "7"}], "&&", " ", 
     RowBox[{"r2", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627314624587407*^9, 3.627314624743361*^9}, 
   3.6274863046530123`*^9},ExpressionUUID->"12420226-625f-40d8-82d5-\
6c89fa9b86bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "<", "7"}], "&&", " ", 
     RowBox[{"r3", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627314632497281*^9, 3.627314632978448*^9}, 
   3.6274863063520737`*^9},ExpressionUUID->"64c75fd0-57ef-47c6-8f58-\
e794033d7860"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "<", "7"}], "&&", " ", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.6273146386624603`*^9, 3.627314638929614*^9}, 
   3.6274863079772177`*^9},ExpressionUUID->"53d19410-c580-4f89-ad1d-\
3b147f94e008"]
}, Open  ]],

Cell[CellGroupData[{

Cell["complex conjugate", "Subsection",
 CellChangeTimes->{{3.634745805685277*^9, 
  3.63474581122805*^9}},ExpressionUUID->"2518ee66-0756-4ff3-9bc7-\
3b2deb95e897"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bb", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "r1", ",", "r2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "r3", ",", "r4"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Complex", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Complex", "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", "y"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.627487246601651*^9, 3.6274872591704197`*^9}, {
   3.627494181229808*^9, 3.62749420940266*^9}, 
   3.62749448294256*^9},ExpressionUUID->"3b0eeefb-aac6-4ec3-a37e-\
6c8374d44420"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
quantum 6j-symbols of second type
\
\>", "Section",
 CellChangeTimes->{{3.6347454745222197`*^9, 3.634745498015046*^9}, {
  3.63474577128483*^9, 3.6347457917028427`*^9}, {3.6362937492754965`*^9, 
  3.6362937954131355`*^9}, {3.6362938746866693`*^9, 3.6362938750666914`*^9}, {
  3.6362939958435993`*^9, 3.636294037692993*^9}, {3.636299168715471*^9, 
  3.6362991837903333`*^9}, {3.6363431104372826`*^9, 3.636343111717285*^9}, {
  3.6363452300312505`*^9, 3.6363452815913224`*^9}, {3.636345323501381*^9, 
  3.6363453673214426`*^9}, {3.6363606573002033`*^9, 3.636360691080136*^9}, {
  3.694345431434819*^9, 
  3.694345436017493*^9}},ExpressionUUID->"4eebd4b8-3083-4d2d-a7e2-\
126104ac9028"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"5", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"2", ",", "8"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"9", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"9", ",", "7"}], "]"}], "=", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"9", ",", "8"}], "]"}], "=", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"9", ",", "6"}], "]"}], "=", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"9", ",", "4"}], "]"}], "=", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"9", ",", "5"}], "]"}], "=", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{"10", ",", "1"}], "]"}], "=", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"10", ",", "7"}], "]"}], "=", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"10", ",", "8"}], "]"}], "=", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{"10", ",", "6"}], "]"}], "=", 
              RowBox[{
               RowBox[{"e", "[", 
                RowBox[{"10", ",", "4"}], "]"}], "=", 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"10", ",", "5"}], "]"}], "=", 
                "0"}]}]}]}]}]}]}]}]}]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"5", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"7", ",", "1"}], "]"}], "=", 
      FractionBox[
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], " ", 
        RowBox[{"qno", "[", "M", "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}]}]]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"4", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"8", ",", "1"}], "]"}], "=", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"qno", "[", "3", "]"}], 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], " ", 
         RowBox[{"qno", "[", "M", "]"}], " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}]}]]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", "2", " ", "]"}], 
       RowBox[{"qno", "[", "3", " ", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], " ", "]"}]}], "+", 
      RowBox[{
       RowBox[{"qno", "[", "4", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], " ", 
      RowBox[{"qno", "[", "2", "]"}]}], " ", ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", "2", " ", "]"}], 
       RowBox[{"qno", "[", "3", " ", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], " ", "]"}]}], "+", 
      RowBox[{
       RowBox[{"qno", "[", "4", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], " ", 
      RowBox[{"qno", "[", "2", "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "3"}], "]"}]}], " ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"3", ",", "6"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"6", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"qno", "[", "3", " ", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], " ", 
        RowBox[{
         RowBox[{"qno", "[", "M", "]"}], "^", 
         RowBox[{"(", "2", ")"}]}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}]}], "  ", ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"qno", "[", "3", " ", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], " ", 
        RowBox[{
         RowBox[{"qno", "[", "M", "]"}], "^", 
         RowBox[{"(", "2", ")"}]}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], " ", 
        RowBox[{
         RowBox[{"qno", "[", "M", "]"}], "^", 
         RowBox[{"(", "2", ")"}]}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}]}], "  ", ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"3", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], "  ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], "^", 
     RowBox[{"(", "2", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"4", ",", "6"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], "^", 
         RowBox[{"(", "2", ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], " ", 
        RowBox[{
         RowBox[{"qno", "[", "M", "]"}], "^", 
         RowBox[{"(", "2", ")"}]}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], "^", 
     RowBox[{"(", "2", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"4", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], "^", 
     RowBox[{"(", "2", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "3"}], "]"}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"3", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], "^", 
     RowBox[{"(", "2", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], "  ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], "^", 
     RowBox[{"(", "2", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "3"}], "]"}]}], "  ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"5", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], " ", "^", 
       RowBox[{"(", "2", ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], "^", 
     RowBox[{"(", "2", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"5", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], "^", 
     RowBox[{"(", "2", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "3"}], "]"}]}], "   ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], "^", 
     RowBox[{"(", "2", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "3"}], "]"}]}], "   ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"5", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"5", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"qno", "[", "3", "]"}]}], " ", ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{"qno", "[", "3", "]"}], " ", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", "M", "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]}], "  ", ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"4", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", "4", " ", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], " ", "]"}]}], "+", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], " ", 
      RowBox[{"qno", "[", "2", "]"}]}], " ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"4", ",", "4"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"qno", "[", "4", " ", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], " ", "]"}]}], "+", 
        RowBox[{
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}], " ", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " ", 
        RowBox[{"qno", "[", "2", "]"}]}], " ", ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "7"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"qno", "[", "3", "]"}], 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"3", ",", "7"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"qno", "[", "3", "]"}], 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "8"}], "]"}], "=", 
   FractionBox[
    RowBox[{"qno", "[", "2", "]"}], 
    RowBox[{
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], " ", 
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], " ", 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"1", ",", "8"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"3", ",", "8"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{
        RowBox[{"qno", "[", "M", "]"}], "^", 
        RowBox[{"(", "2", ")"}]}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}]]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"5", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "6", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", "4", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"5", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"qno", "[", "2", "]"}]}], 
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "3"}], "]"}], "  ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "6", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "3"}], "]"}], " ", " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", "4", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], "  ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "6", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], "  ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", "4", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], "  ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "3"}], "]"}], 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "6", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "3"}], "]"}], "  ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", "4", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", 
       RowBox[{"qno", "[", "4", "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "9"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]], " "}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"qno", "[", "M", "]"}], "2"], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}], " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"6", ",", "10"}], "]"}], "=", 
   FractionBox[
    RowBox[{"I", " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]], " "}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"qno", "[", "M", "]"}], "2"], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}], " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"4", ",", "9"}], "]"}], "=", 
   FractionBox[
    RowBox[{"I", " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]], " "}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"qno", "[", "M", "]"}], "2"], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}], " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"4", ",", "10"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]], " "}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"qno", "[", "M", "]"}], "2"], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}], " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I", " ", 
      RowBox[{"qno", "[", "3", "]"}], 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"qno", "[", "3", "]"}], 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"3", ",", "9"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"qno", "[", "3", "]"}], 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], " ", 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}], " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"3", ",", "10"}], "]"}], "=", 
   FractionBox[
    RowBox[{"I", " ", 
     RowBox[{"qno", "[", "3", "]"}], 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"qno", "[", "M", "]"}], "2"], " ", 
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], " ", 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}], " ", 
     SqrtBox[
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"5", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"qno", "[", "3", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"5", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I", " ", 
      RowBox[{"qno", "[", "3", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I", " ", 
      RowBox[{"qno", "[", "3", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"qno", "[", "3", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"7", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"qno", "[", "3", "]"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"2", "M"}], "]"}], "+", "1"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"7", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"qno", "[", "6", "]"}], 
         RowBox[{"qno", "[", "M", "]"}]}], "-", 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"qno", "[", "2", "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      SqrtBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"7", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"qno", "[", "6", "]"}], 
         RowBox[{"qno", "[", "M", "]"}]}], "-", 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"qno", "[", "2", "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      SqrtBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"7", ",", "8"}], "]"}], "=", 
   FractionBox[
    RowBox[{"-", 
     RowBox[{"qno", "[", "3", "]"}]}], 
    RowBox[{
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], 
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"8", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "3", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"2", "M"}], "]"}], "-", "1"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"8", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"qno", "[", "6", "]"}], 
         RowBox[{"qno", "[", "M", "]"}]}], "-", 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"qno", "[", "2", "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      SqrtBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"8", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"qno", "[", "6", "]"}], 
         RowBox[{"qno", "[", "M", "]"}]}], "-", 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"qno", "[", "2", "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      SqrtBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
      SqrtBox[
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"8", ",", "8"}], "]"}], "=", 
   FractionBox[
    RowBox[{"-", 
     RowBox[{"qno", "[", "3", "]"}]}], 
    RowBox[{
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], 
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"7", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"qno", "[", "3", "]"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], "-", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"7", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"7", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"qno", "[", "3", "]"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"qno", "[", "3", "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"qno", "[", "4", "]"}], 
          RowBox[{"qno", "[", "M", "]"}]}], "-", 
         RowBox[{
          RowBox[{"qno", "[", "3", "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{
        RowBox[{"qno", "[", "M", "]"}], "^", 
        RowBox[{"(", "2", ")"}]}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"7", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"qno", "[", "3", "]"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], "+", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"7", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"8", ",", "5"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"qno", "[", "3", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{
        RowBox[{"qno", "[", "M", "]"}], "^", 
        RowBox[{"(", "2", ")"}]}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"8", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "3", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "2"}], "]"}], "+", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "1"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"8", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"8", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"qno", "[", "3", "]"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"qno", "[", "3", "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"M", "-", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"qno", "[", "4", "]"}], 
          RowBox[{"qno", "[", "M", "]"}]}], "-", 
         RowBox[{
          RowBox[{"qno", "[", "3", "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{
        RowBox[{"qno", "[", "M", "]"}], "^", 
        RowBox[{"(", "2", ")"}]}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"8", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"qno", "[", "3", "]"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"M", "-", "1"}], "]"}], "-", 
        RowBox[{"qno", "[", 
         RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}], 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"4", ",", "8"}], "]"}], "=", 
   FractionBox[
    RowBox[{"qno", "[", "2", "]"}], 
    RowBox[{
     RowBox[{"qno", "[", 
      RowBox[{"M", "-", "1"}], "]"}], 
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], 
     RowBox[{"qno", "[", 
      RowBox[{"M", "+", "1"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"10", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"9", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "3", "]"}], 
       SqrtBox[
        RowBox[{"qno", "[", "5", "]"}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", "M", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"10", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"9", ",", "2"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", 
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "3", "]"}], 
       SqrtBox[
        RowBox[{"qno", "[", "5", "]"}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", "M", "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"9", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"10", ",", "9"}], "]"}], "=", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"10", ",", "10"}], "]"}], "=", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "=", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         SqrtBox[
          RowBox[{"qno", "[", "5", "]"}]]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"qno", "[", 
          RowBox[{"M", "-", "1"}], "]"}], 
         RowBox[{"qno", "[", "M", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"M", "+", "1"}], "]"}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"M", "-", "2"}], "]"}], " "}]], " ", 
         SqrtBox[
          RowBox[{"qno", "[", 
           RowBox[{"M", "+", "2"}], "]"}]]}], ")"}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.629698433516957*^9, 3.6296985507926645`*^9}, {
  3.6297006349496846`*^9, 
  3.62970065777499*^9}},ExpressionUUID->"0db9dce9-6334-4a16-b279-\
afb58e999e29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "<", "8"}], " ", "&&", 
     RowBox[{"j", "<", "8"}], "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"i", ",", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627312029579589*^9, 3.627312042292395*^9}, {
   3.627312254232048*^9, 3.62731236458314*^9}, {3.627312420024253*^9, 
   3.627312461165798*^9}, {3.627313029262623*^9, 3.6273130635832167`*^9}, {
   3.627313226272985*^9, 3.62731333825462*^9}, {3.62731343642391*^9, 
   3.6273134975234213`*^9}, {3.62731390815952*^9, 3.627313960598267*^9}, 
   3.6273140493623037`*^9, {3.627314161185671*^9, 3.6273141745336313`*^9}, {
   3.6273144398170853`*^9, 3.6273144457784433`*^9}, 3.627315263838675*^9, {
   3.627498270846087*^9, 
   3.6274982768543463`*^9}},ExpressionUUID->"ac3f481b-7116-4e79-937b-\
71687bf3250b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"8", ",", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.62731527936465*^9, 3.62731532063931*^9}, {
  3.6273197291002274`*^9, 3.6273197319455843`*^9}, {3.627498270863718*^9, 
  3.6274982768625727`*^9}},ExpressionUUID->"4b7769d0-4495-4558-96a0-\
ba046e2b97b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], " ", "&&", 
     RowBox[{"j", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"9", ",", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627319748594222*^9, 3.627319755005765*^9}, 
   3.627320104626484*^9, {3.6274982708772097`*^9, 
   3.627498276870338*^9}},ExpressionUUID->"12a59b9e-b579-41e1-88d1-\
f5546614b241"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], " ", "&&", 
     RowBox[{"j", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"10", ",", "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627319764512752*^9, 3.627319768652191*^9}, {
  3.6273201063227577`*^9, 3.627320108125408*^9}, {3.627498270895636*^9, 
  3.6274982768823557`*^9}},ExpressionUUID->"09b1df95-09de-4ec3-9525-\
21c595de8cea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"i", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"i", ",", "8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.62731527936465*^9, 3.62731532063931*^9}, {
  3.6273197291002274`*^9, 3.6273197319455843`*^9}, {3.6273198789715757`*^9, 
  3.627319905194457*^9}, {3.627496844136734*^9, 3.627496848761324*^9}, {
  3.627498270909025*^9, 
  3.627498276896058*^9}},ExpressionUUID->"40ea5334-8a79-4eb1-b617-\
1c1ede6ae64e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"i", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"i", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627319748594222*^9, 3.627319755005765*^9}, {
  3.627319880414908*^9, 3.627319909806697*^9}, {3.627496851985889*^9, 
  3.6274968533723392`*^9}, {3.627498270922944*^9, 
  3.627498276904718*^9}},ExpressionUUID->"a2f7dea6-399d-4d03-bf23-\
4718186259fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"i", "<", "8"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"i", ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627319764512752*^9, 3.627319768652191*^9}, {
  3.6273198819299183`*^9, 3.627319916613042*^9}, {3.627496855323625*^9, 
  3.627496856960992*^9}, {3.627498270936679*^9, 
  3.627498276918334*^9}},ExpressionUUID->"fb05c7b9-d7da-44d4-8ba7-\
6a8796085b58"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"8", ",", "8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351352023085*^9, 3.627351357785597*^9}, {
  3.6273516264763613`*^9, 3.627351637809977*^9}, {3.627498270955337*^9, 
  3.6274982769262447`*^9}},ExpressionUUID->"ea2e4c5a-f9b1-48c7-9eab-\
34f581809161"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"8", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351650711919*^9, 3.62735165342235*^9}, {
  3.627498270968795*^9, 
  3.627498276934353*^9}},ExpressionUUID->"7cbc01ef-3b0b-408a-9baa-\
c66cef2a1e3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"8", ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351657736665*^9, 3.627351661647394*^9}, {
  3.627498270981502*^9, 
  3.627498276941918*^9}},ExpressionUUID->"652b3648-ffac-4772-ab06-\
8e51450c059c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"9", ",", "8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351352023085*^9, 3.627351357785597*^9}, {
  3.6273516264763613`*^9, 3.627351637809977*^9}, {3.6273520327151947`*^9, 
  3.6273520394837017`*^9}, {3.627498270994377*^9, 
  3.62749827694979*^9}},ExpressionUUID->"8c77524e-aec1-4b75-8eab-\
fca67d759a50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"9", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351650711919*^9, 3.62735165342235*^9}, {
  3.62735203442103*^9, 3.627352041020913*^9}, {3.627498271007422*^9, 
  3.627498276957634*^9}},ExpressionUUID->"61afa36e-5bcc-4c56-8f93-\
a25e576e06ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "1"}], "&&", 
     RowBox[{"r2", "\[Equal]", "2"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"9", ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351657736665*^9, 3.627351661647394*^9}, {
  3.627352035395817*^9, 3.6273520425836782`*^9}, {3.627498271023139*^9, 
  3.627498276969522*^9}},ExpressionUUID->"3ad749d9-aa56-4f76-a963-\
40526a353b56"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"10", ",", "8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351352023085*^9, 3.627351357785597*^9}, {
  3.6273516264763613`*^9, 3.627351637809977*^9}, {3.6273520327151947`*^9, 
  3.627352066208314*^9}, {3.627498271035671*^9, 
  3.627498276977252*^9}},ExpressionUUID->"66a6344b-445c-4ca0-adea-\
a26ef1e05290"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "1"}], "&&", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"10", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351650711919*^9, 3.62735165342235*^9}, {
  3.62735203442103*^9, 3.6273520713617268`*^9}, {3.6274982710483217`*^9, 
  3.627498276985045*^9}},ExpressionUUID->"c823234d-60f3-49f6-ad59-\
bfc00703a3d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", " ", "\[Equal]", " ", "7"}], "&&", 
     RowBox[{"j", " ", "\[Equal]", " ", "7"}], " ", "&&", 
     RowBox[{"r1", "\[Equal]", "2"}], "&&", 
     RowBox[{"r2", "\[Equal]", "1"}], "&&", 
     RowBox[{"r3", "\[Equal]", "2"}], "&&", 
     RowBox[{"r4", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"e", "[", 
   RowBox[{"10", ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627351657736665*^9, 3.627351661647394*^9}, {
  3.627352035395817*^9, 3.627352072817329*^9}, {3.627498271060856*^9, 
  3.627498276993204*^9}},ExpressionUUID->"7441aa91-f2b8-4dd1-964d-\
e814dedf2211"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "<", "7"}], " ", "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.6273145946175137`*^9, 3.6273146060253973`*^9}, {
   3.627486286635247*^9, 3.62748629519226*^9}, 
   3.627498271072308*^9},ExpressionUUID->"9aaf4b07-d67c-415d-a5b9-\
c0a279528412"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "<", "7"}], " ", "&&", " ", 
     RowBox[{"r2", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627314624587407*^9, 3.627314624743361*^9}, 
   3.62748629711868*^9, 
   3.627498271083332*^9},ExpressionUUID->"ef79e3f8-cc56-415e-ba8b-\
35b427b9b794"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "<", "7"}], " ", "&&", " ", 
     RowBox[{"r3", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627314632497281*^9, 3.627314632978448*^9}, 
   3.627486298514619*^9, 
   3.627498271099188*^9},ExpressionUUID->"627711a2-f960-475f-b6b9-\
be5edd7670d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "<", "7"}], " ", "&&", " ", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.6273146386624603`*^9, 3.627314638929614*^9}, 
   3.6274863004275217`*^9, 
   3.627498271109651*^9},ExpressionUUID->"8e9a2628-34f9-46f7-a249-\
baa950bf683c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "<", "7"}], "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.6273145946175137`*^9, 3.6273146060253973`*^9}, {
   3.627486286635247*^9, 3.627486303214449*^9}, 
   3.6274982711203613`*^9},ExpressionUUID->"a0522e7e-7bb9-4281-aa4a-\
871c1cab1f04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "<", "7"}], "&&", " ", 
     RowBox[{"r2", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627314624587407*^9, 3.627314624743361*^9}, 
   3.6274863046530123`*^9, 
   3.627498271135748*^9},ExpressionUUID->"297c3396-7edf-4f3c-94e5-\
42dd90cefe3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "<", "7"}], "&&", " ", 
     RowBox[{"r3", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627314632497281*^9, 3.627314632978448*^9}, 
   3.6274863063520737`*^9, 
   3.627498271145772*^9},ExpressionUUID->"d808cf44-3c20-40f7-bace-\
f4b78168dea7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", "<", "7"}], "&&", " ", 
     RowBox[{"r4", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.6273146386624603`*^9, 3.627314638929614*^9}, 
   3.6274863079772177`*^9, 
   3.627498271156179*^9},ExpressionUUID->"76b4682a-cb64-4ff5-8bc5-\
37e7ad28061f"],

Cell[CellGroupData[{

Cell["complex conjugate", "Subsection",
 CellChangeTimes->{{3.634745805685277*^9, 
  3.63474581122805*^9}},ExpressionUUID->"ac72a2cb-5f97-4e01-af17-\
2cdb26e4ab1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "r1_", ",", "r2_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j_", ",", "r3_", ",", "r4_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "r1", ",", "r2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "r3", ",", "r4"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Complex", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Complex", "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", "y"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.627487246601651*^9, 3.6274872591704197`*^9}, {
   3.627494181229808*^9, 3.62749420940266*^9}, 3.62749448294256*^9, {
   3.627498310255179*^9, 
   3.6274983139865303`*^9}},ExpressionUUID->"5d978d62-2f77-417b-ac65-\
2952539a24a8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "quantum dimensions\n ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["dim", "q"], TraditionalForm]],ExpressionUUID->
  "af1276d2-cc25-4665-99e7-9df9b6359502"],
 "t  = d[t] , ",
 StyleBox["where ",
  FontFamily->"Arial Rounded MT Bold",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     StyleBox["t",
      FontSlant->"Plain"], "\[Element]", 
     RowBox[{"R", "\[CircleTimes]", 
      OverscriptBox["R", "-"]}]}],
    FontFamily->"Arial",
    FontSize->18,
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Arial Rounded MT Bold",ExpressionUUID->
  "842fc57f-7873-4e97-ab0b-0be81b58db0a"]
}], "Section",
 CellChangeTimes->{{3.6347454745222197`*^9, 3.634745498015046*^9}, {
   3.634745540208193*^9, 3.634745552514921*^9}, 3.634746426291366*^9, {
   3.636273177936326*^9, 3.636273183318634*^9}, {3.636298172091467*^9, 
   3.636298228592699*^9}, {3.6362991185826035`*^9, 3.6362991358305902`*^9}, {
   3.6363431370173197`*^9, 
   3.636343152157341*^9}},ExpressionUUID->"ee3ca45e-64fb-4fcd-979e-\
0f96fed4b013"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "1", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], "*", " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]}], " ", ")"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "2", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "2"}], "]"}], "*", " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "2"}], "]"}]}], " ", ")"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "2", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], " ", "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "3"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "2", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], "*", " ", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "3"}], "]"}], "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "3"}], "]"}]}], ")"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "3", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}], " ", "*", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "3"}], "]"}], " ", "*", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}]}], ")"}], "/", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qno", "[", "2", "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], ")"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"qno", "[", 
     RowBox[{"M", "-", "1"}], "]"}], "*", " ", 
    RowBox[{"qno", "[", 
     RowBox[{"M", "+", "1"}], "]"}]}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.627491150190428*^9, 3.627491153801453*^9}, {
  3.6274935784149857`*^9, 3.6274935903689947`*^9}, {3.6274936472525387`*^9, 
  3.6274936618663883`*^9}, {3.627494161224916*^9, 3.6274941617569113`*^9}, {
  3.62969158147781*^9, 
  3.6296916655626197`*^9}},ExpressionUUID->"6dc36da3-8237-4f16-ae3f-\
b1eaf3689fd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["dim", "q"], TraditionalForm]],ExpressionUUID->
  "ea388024-ea06-4009-b4ec-45ca3f1f5d8f"],
 "s = h[s] , ",
 StyleBox["where",
  FontFamily->"Arial Rounded MT Bold",
  FontSize->16],
 StyleBox[" ",
  FontFamily->"Arial Rounded MT Bold",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "\[Element]", 
    RowBox[{"R", "\[CircleTimes]", "R"}]}], TraditionalForm]],
  FontFamily->"Arial Rounded MT Bold",
  FontSize->18,ExpressionUUID->"a52d8288-b39e-412e-9e4a-b6f5259aa7cb"]
}], "Section",
 CellChangeTimes->{{3.6347454745222197`*^9, 3.634745498015046*^9}, {
   3.634745540208193*^9, 3.634745552514921*^9}, 3.634746426291366*^9, {
   3.636273177936326*^9, 3.636273183318634*^9}, {3.636298172091467*^9, 
   3.636298228592699*^9}, {3.636298267103902*^9, 3.636298302832945*^9}, {
   3.636299130328275*^9, 3.636299132696411*^9}, {3.6363432214774384`*^9, 
   3.63634322979745*^9}},ExpressionUUID->"bc2502e5-3613-42cc-bd0a-\
057826839942"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.627491150190428*^9, 3.627491153801453*^9}, {
   3.6274935784149857`*^9, 3.6274935903689947`*^9}, {3.6274936472525387`*^9, 
   3.6274936618663883`*^9}, {3.627494161224916*^9, 3.6274941617569113`*^9}, {
   3.62969158147781*^9, 3.6296916655626197`*^9}, 
   3.636298264717765*^9},ExpressionUUID->"6ecaf5c3-1eb9-4106-aa27-\
2fb2a38be125"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "*", " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "1"}], "]"}], " ", "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " "}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], "*", 
      RowBox[{"qno", "[", "3", "]"}], "*", 
      RowBox[{"qno", "[", "4", "]"}]}]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}]}], 
     RowBox[{"qno", "[", "3", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "3"}], "]"}], "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], "  "}]}], 
     RowBox[{
      RowBox[{"qno", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}]}]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}]}], 
     RowBox[{"qno", "[", "3", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "3", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "1"}], "]"}], "*", 
       RowBox[{"qno", "[", "M", "]"}], "  "}]}], 
     RowBox[{
      RowBox[{"qno", "[", "4", "]"}], "*", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], "*", 
      RowBox[{"qno", "[", "3", "]"}]}]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}]}], 
     RowBox[{"qno", "[", "3", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], " ", "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "3"}], "]"}], "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], "*", 
       RowBox[{"qno", "[", "3", "]"}], "  "}]}], 
     RowBox[{
      RowBox[{"qno", "[", "4", "]"}], "*", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], "*", 
      RowBox[{"qno", "[", "5", "]"}]}]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}]}], 
     RowBox[{"qno", "[", "3", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "5", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "3"}], "]"}], "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], " "}]}], 
     RowBox[{
      RowBox[{"qno", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}]}]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}]}], 
     RowBox[{"qno", "[", "3", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "6", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "*", " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "3"}], "]"}], "*", 
       RowBox[{"qno", "[", "3", "]"}], "  "}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], "^", 
       RowBox[{"(", "2", ")"}]}], "*", 
      RowBox[{"qno", "[", "5", "]"}], "*", 
      RowBox[{"qno", "[", "4", "]"}]}]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}]}], 
     RowBox[{"qno", "[", "3", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "7", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"qno", "[", "M", "]"}], "*", " ", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "+", "2"}], "]"}], " ", "*", 
       RowBox[{"qno", "[", 
        RowBox[{"M", "-", "2"}], "]"}], "  "}]}], 
     RowBox[{
      RowBox[{"qno", "[", "3", "]"}], "*", 
      RowBox[{"qno", "[", "5", "]"}]}]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"qno", "[", "M", "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "+", "1"}], "]"}], " ", 
      RowBox[{"qno", "[", 
       RowBox[{"M", "-", "1"}], "]"}]}], 
     RowBox[{"qno", "[", "3", "]"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.629700657824993*^9, 
  3.6297006581920137`*^9}},ExpressionUUID->"023b6ae2-6dc3-4049-ad4f-\
91f58e548d94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Braiding Eigenvalues:  \nbetween antiparallel strands:  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Lambda]", 
     RowBox[{"(", "-", ")"}]], 
    RowBox[{"R", ",", 
     RowBox[{
      OverscriptBox["R", "-"], ";", "t"}], ",", "r"}]], TraditionalForm]],
  ExpressionUUID->"d98691e3-5444-4e94-8fb4-8340b2bc45b3"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", "R"}], TraditionalForm]],ExpressionUUID->
  "b138a83f-3855-4236-afad-089c72204eac"],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["R", "-"], TraditionalForm]],ExpressionUUID->
  "9bf5f285-900f-4654-ace0-a18c9a2fbd22"],
 ",",
 Cell[BoxData[
  OverscriptBox["t", "-"]],ExpressionUUID->
  "9107dfb8-9bf0-43a7-983d-b26bc1e8d32b"],
 ", ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "fc5d2bf5-be80-4437-8167-f5c39650eab5"],
 "} ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", 
    RowBox[{
     SubscriptBox["C", "t"], "/", "2"}]], TraditionalForm]],ExpressionUUID->
  "eee635d9-a35d-42ee-9df4-fc4b76571101"],
 "= minus[t,r]"
}], "Section",
 CellChangeTimes->{{3.634745879415461*^9, 3.634745887683786*^9}, 
   3.63474642940415*^9, 3.6362983336237063`*^9, {3.6363000033062067`*^9, 
   3.636300003995246*^9}, {3.636300036893128*^9, 3.6363004066682777`*^9}, {
   3.63634357272793*^9, 3.6363437957682424`*^9}, {3.636343878678358*^9, 
   3.6363438824083633`*^9}, 
   3.636715371673567*^9},ExpressionUUID->"14b7af5d-09dc-446d-b734-\
0b174da43b29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"minus", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minus", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"-", " ", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"2", "M"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minus", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"-", " ", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"2", "M"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minus", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", " ", 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"M", "-", "1"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minus", "[", 
    RowBox[{"5", ",", "1"}], "]"}], "=", "  ", 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"3", "M"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minus", "[", 
    RowBox[{"6", ",", "1"}], "]"}], "=", " ", 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"M", "+", "1"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minus", "[", 
    RowBox[{"7", ",", "1"}], "]"}], "=", 
   RowBox[{"q", "^", 
    RowBox[{"(", "M", ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minus", "[", 
    RowBox[{"7", ",", "2"}], "]"}], "=", 
   RowBox[{"-", " ", 
    RowBox[{"q", "^", 
     RowBox[{"(", "M", ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.627499178676484*^9, 3.627499278267523*^9}, {
  3.627499323076758*^9, 3.627499461529231*^9}, {3.629700658209015*^9, 
  3.6297006582360163`*^9}},ExpressionUUID->"6fd5a177-df01-4189-b85b-\
d673c4372faf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "between parallel strands:  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Lambda]", 
     RowBox[{"(", "+", ")"}]], 
    RowBox[{"R", ",", 
     RowBox[{"R", ";", "s"}], ",", "r"}]], TraditionalForm]],ExpressionUUID->
  "6522a102-c1d4-4326-9284-ee14d7d66f00"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", "R"}], TraditionalForm]],ExpressionUUID->
  "1e03a127-267b-44db-a991-769265c23649"],
 ", ",
 Cell[BoxData[
  FormBox["R", TraditionalForm]],ExpressionUUID->
  "c961459d-7c01-49c7-9fae-97e1515e3453"],
 ",",
 Cell[BoxData[
  OverscriptBox["s", "-"]],ExpressionUUID->
  "0dd20de5-37dd-4b16-ad4d-d995d7e14165"],
 ", ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "9e2c5cf8-552d-4786-8ac0-497f7db62137"],
 "}",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       SubscriptBox["C", "R"]}], "-", 
      RowBox[{
       SubscriptBox["C", "s"], "/", "2"}]}], ")"}]], TraditionalForm]],
  ExpressionUUID->"ae2c9aa8-3f9a-4c07-84c7-737ac84289b0"],
 " = plus[s,r]"
}], "Section",
 CellChangeTimes->{{3.634745879415461*^9, 3.634745887683786*^9}, 
   3.63474642940415*^9, 3.6362983336237063`*^9, {3.6363000033062067`*^9, 
   3.636300003995246*^9}, {3.636300036893128*^9, 3.6363004066682777`*^9}, {
   3.63634357272793*^9, 3.6363437957682424`*^9}, {3.6363438386983023`*^9, 
   3.6363438555383263`*^9}, {3.636343911008404*^9, 3.6363439173584127`*^9}, {
   3.6363439562184668`*^9, 3.636344033408575*^9}, {3.6363441418487267`*^9, 
   3.636344163808758*^9}, {3.636715377980358*^9, 
   3.6367153808583117`*^9}},ExpressionUUID->"2ce2d0ec-72ec-4f55-a263-\
5c79a6a07ee5"],

Cell[BoxData[
 FormBox["", TraditionalForm]], "Input",
 CellChangeTimes->{{3.636344039138583*^9, 
  3.63634404413859*^9}},ExpressionUUID->"611c78d9-1b0b-4cfa-9739-\
b5f1f5c45e54"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plus", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   SuperscriptBox["q", 
    RowBox[{"3", "+", 
     RowBox[{"3", " ", "M"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plus", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"-", 
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", " ", "M"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plus", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"-", 
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", " ", "M"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plus", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", 
   RowBox[{"-", 
    SuperscriptBox["q", 
     RowBox[{"5", "+", 
      RowBox[{"3", " ", "M"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plus", "[", 
    RowBox[{"5", ",", "1"}], "]"}], "=", 
   SuperscriptBox["q", 
    RowBox[{"3", "+", 
     RowBox[{"3", " ", "M"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plus", "[", 
    RowBox[{"6", ",", "1"}], "]"}], "=", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"3", " ", "M"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plus", "[", 
    RowBox[{"7", ",", "1"}], "]"}], "=", 
   SuperscriptBox["q", 
    RowBox[{"3", " ", "M"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plus", "[", 
    RowBox[{"7", ",", "2"}], "]"}], "=", 
   RowBox[{"-", 
    SuperscriptBox["q", 
     RowBox[{"3", " ", "M"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6274995185760193`*^9, 3.627499559807514*^9}, {
  3.6297006582440166`*^9, 
  3.6297006582750187`*^9}},ExpressionUUID->"1d53ec88-40c9-4b9a-875e-\
9d8fb69d1c4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3j-phases",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{":", " ", 
     RowBox[{"{", "R"}]}]}], TraditionalForm]],ExpressionUUID->
  "164a7ab5-04ac-4982-82f2-061e2a42a86c"],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["R", "-"], TraditionalForm]],ExpressionUUID->
  "5a92d5f8-3ee6-4e8f-b74a-11b8331102e5"],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["t", "-"], TraditionalForm]],ExpressionUUID->
  "aad86f37-15e6-45e7-912d-f86535972da8"],
 ", ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "40c548bd-bf94-459a-9b7a-a0bdf329d310"],
 "} = \[Epsilon][t,r]"
}], "Section",
 CellChangeTimes->{{3.634745879415461*^9, 3.634745900896102*^9}, {
  3.6363442095088215`*^9, 3.6363442391888633`*^9}, {3.6364603119757276`*^9, 
  3.636460315582733*^9}},ExpressionUUID->"c603d458-b72b-4b86-afd7-\
e6f66174f46d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"5", ",", "1"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"6", ",", "1"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"7", ",", "1"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"7", ",", "2"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.627499612173715*^9, 
  3.627499644751815*^9}},ExpressionUUID->"6cdee288-2a90-425d-9d96-\
da18c33ea1a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"5", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"6", ",", "2"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.629688356726365*^9, 3.6296883708491726`*^9}, 
   3.6296894705120697`*^9, {3.6300503686175623`*^9, 3.6300504020104723`*^9}, 
   3.633097633884219*^9, {3.636344697699505*^9, 
   3.636344721789539*^9}},ExpressionUUID->"fc264daf-a681-4875-9d60-\
d5c915c0e6e3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6363443845390663`*^9, 
  3.6363443853290677`*^9}},ExpressionUUID->"2f09f0d5-194f-4f03-b7fc-\
b02672585c40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficient for the 3-boundary state = 1/(dim R ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"d", "[", "t", "]"}]], TraditionalForm]],ExpressionUUID->
  "a8b388f3-947c-4376-ab84-7008da316e4f"],
 ") ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"t", ",", " ", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"], ",", 
     SubscriptBox["r", "3"]}]}], TraditionalForm]],ExpressionUUID->
  "1bf6af57-3769-4693-babf-1545fc811c08"],
 "]"
}], "Section",
 CellChangeTimes->{{3.634745879415461*^9, 3.634745935681497*^9}, 
   3.6363443153189697`*^9, {3.636344432879134*^9, 3.6363444355991383`*^9}, {
   3.6363444782591977`*^9, 3.636344566799322*^9}, {3.6363446033693733`*^9, 
   3.6363449037897935`*^9}, {3.636344993520919*^9, 3.636345016810952*^9}, 
   3.636345448771557*^9, {3.636361653500183*^9, 
   3.636361665723882*^9}},ExpressionUUID->"b6f503a7-6ee9-4711-ab76-\
f9f686e8840d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"t_", ",", "r1_", ",", "r2_", ",", "r3_"}], "]"}], ":=", " ", 
   RowBox[{"dimR", " ", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"t", ",", "r1"}], "]"}], 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"t", ",", "r2"}], "]"}], 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"t", ",", "r3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"r1", ",", "r2"}], "]"}], "*", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"r2", ",", "r3"}], "]"}], "*", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"r3", ",", "r1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"r1", ",", "r2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"r3", ",", "r1"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"r2", ",", "r3"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"r1", ",", "r2"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"r3", ",", "r1"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"r2", ",", "r3"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.627557518527588*^9, 3.627557547563732*^9}, {
   3.627557588662685*^9, 3.62755763818329*^9}, {3.627557680012381*^9, 
   3.627557684488639*^9}, {3.6275596051694508`*^9, 3.6275596053705273`*^9}, 
   3.627559693741825*^9, {3.627560175143902*^9, 3.6275601763009787`*^9}, 
   3.627561717325089*^9, 3.627561780246592*^9, {3.633179431414706*^9, 
   3.633179444130231*^9}, {3.633365391081736*^9, 3.6333653937360563`*^9}, {
   3.633365537040389*^9, 3.633365539415164*^9}, {3.633799883789603*^9, 
   3.633799887360753*^9}, {3.6339445576264267`*^9, 
   3.6339446071382585`*^9}},ExpressionUUID->"ebd27d45-5088-4669-b5a8-\
703d31c2d33f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"t_", ",", "r1_", ",", "r2_", ",", "r3_"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "<", "7"}], "&&", " ", 
     RowBox[{"r1", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627647611497808*^9, 3.627647617039907*^9}, 
   3.633179432224597*^9, 
   3.633799894146904*^9},ExpressionUUID->"ad5c8701-ea58-4782-b4c7-\
2e04ce24cb78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"t_", ",", "r1_", ",", "r2_", ",", "r3_"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "<", "7"}], "&&", " ", 
     RowBox[{"r2", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627647622026361*^9, 3.627647627896078*^9}, 
   3.633179432868857*^9, 
   3.6337998976221247`*^9},ExpressionUUID->"4261e771-a2d7-4813-930a-\
b399aee7f14f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"t_", ",", "r1_", ",", "r2_", ",", "r3_"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "<", "7"}], "&&", " ", 
     RowBox[{"r3", "\[Equal]", "2"}]}], ")"}]}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.627647630453411*^9, 3.6276476307426977`*^9}, 
   3.633179433630816*^9, 
   3.633799899910688*^9},ExpressionUUID->"f63c0a57-12bf-4e59-8761-\
2590e00ac25b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "K-T KNOT  : G and F tangle form;\nwhere, rt \[TildeEqual]",
 Cell[BoxData[
  OverscriptBox["r", "~"]], "Output",
  CellChangeTimes->{3.7170732102340965`*^9},
  FontSize->36,ExpressionUUID->"941d1c77-32dc-402e-bfa1-ae6fb5ed4cdb"]
}], "Section",
 CellChangeTimes->{{3.634745879415461*^9, 3.634745935681497*^9}, {
   3.634746005837942*^9, 3.634746017345871*^9}, {3.6358995569357224`*^9, 
   3.635899587160942*^9}, {3.694345507037821*^9, 3.694345544753823*^9}, {
   3.694413646956184*^9, 3.694413668325095*^9}, {3.6944164511166325`*^9, 
   3.694416491774588*^9}, {3.7170724328032784`*^9, 3.7170724673482866`*^9}, {
   3.71707255690688*^9, 3.7170726027950726`*^9}, {3.717072809359314*^9, 
   3.7170728192451077`*^9}, {3.717073217925127*^9, 3.7170732202700033`*^9}, {
   3.7170732553433523`*^9, 3.7170732649512095`*^9}, 3.717073301990202*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9cae93d3-cbd3-489b-b4a5-3a8b329829c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KTpart1", "[", 
   RowBox[{"i_", ",", "rt1_", ",", "rt3_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", "i", "]"}], 
     RowBox[{"h", "[", "l", "]"}], 
     RowBox[{"h", "[", "k", "]"}], " ", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"i", ",", "rt1", ",", "rt2", ",", "rt3"}], "]"}], " ", 
     RowBox[{"ee", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "rt5", ",", "rt5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], " ", 
     RowBox[{
      RowBox[{"plus", "[", 
       RowBox[{"l", ",", "rt5"}], "]"}], "^", 
      RowBox[{"(", "3", ")"}]}], " ", 
     RowBox[{"ff", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "rt5", ",", "rt5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "rt2", ",", "rt3"}], "}"}]}], "]"}], 
     RowBox[{"ee", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", ",", "rt4", ",", "rt4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "rt1", ",", "rt2"}], "}"}]}], "]"}], 
     RowBox[{
      RowBox[{"plus", "[", 
       RowBox[{"k", ",", "rt4"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}]}], " ", 
     RowBox[{"ee", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", ",", "rt4", ",", "rt4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"rt2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"rt4", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"rt5", ",", "1", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.633179083415022*^9, 3.63317911056723*^9}, {
   3.633179246245379*^9, 3.633179280911222*^9}, {3.6331793329804907`*^9, 
   3.6331793579660587`*^9}, {3.6331793901841383`*^9, 3.633179404529934*^9}, {
   3.633179471557477*^9, 3.633179476519878*^9}, {3.633179571550745*^9, 
   3.633179576779943*^9}, {3.63318042017697*^9, 3.6331804266416473`*^9}, {
   3.633365381059073*^9, 3.633365384353588*^9}, {3.63336545920138*^9, 
   3.6333655122219353`*^9}, 3.633368112129271*^9, {3.633368890815537*^9, 
   3.633368919477778*^9}, {3.633435955640238*^9, 3.633435957248075*^9}, {
   3.63343602572742*^9, 3.633436027628653*^9}, 3.633799903054716*^9, {
   3.6338000061074057`*^9, 3.633800007556945*^9}, {3.7166278159836664`*^9, 
   3.716627819827471*^9}, {3.7170715327850995`*^9, 3.7170716623795805`*^9}, {
   3.7170730748390117`*^9, 
   3.7170731086109557`*^9}},ExpressionUUID->"84a75d02-6884-4c9e-9b15-\
116bdaeb1ce5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KTpart2", "[", 
   RowBox[{"j_", ",", "rt6_", ",", "rt7_", ",", "rt8_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", "j", "]"}], 
     RowBox[{"d", "[", "s", "]"}], 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"j", ",", "rt6", ",", "rt7", ",", "rt8"}], "]"}], 
     RowBox[{
      RowBox[{"minus", "[", 
       RowBox[{"s", ",", "rt9"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}]}], 
     RowBox[{"aa", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s", ",", "rt9", ",", "rt9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], " ", 
     RowBox[{"bb", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s", ",", "rt9", ",", "rt9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "rt7", ",", "rt6"}], "}"}]}], "]"}]}], "  ", ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"rt9", ",", "1", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.633179422235914*^9, 3.633179422426284*^9}, 
   3.633179491775095*^9, {3.6331795413064747`*^9, 3.633179563831236*^9}, {
   3.633179622669581*^9, 3.633179660365356*^9}, {3.63317977324905*^9, 
   3.633179790946487*^9}, {3.633180049614176*^9, 3.633180050263887*^9}, 
   3.633180271673093*^9, {3.633180317857267*^9, 3.6331803820808783`*^9}, {
   3.633180999993767*^9, 3.6331810028486137`*^9}, {3.633181242002246*^9, 
   3.633181270378684*^9}, 3.6331822749885473`*^9, {3.633359059618635*^9, 
   3.6333590697121964`*^9}, {3.633359466646901*^9, 3.633359471732154*^9}, 
   3.6333598320393744`*^9, {3.633360658513443*^9, 3.633360666836887*^9}, 
   3.633368110126492*^9, 3.6333689032796707`*^9, {3.633457488729706*^9, 
   3.633457489165832*^9}, 3.6337999043059797`*^9, {3.633800014892641*^9, 
   3.6338000149818783`*^9}, 3.6943387045852966`*^9, 3.716627823874345*^9, {
   3.717071715751144*^9, 
   3.7170717432350817`*^9}},ExpressionUUID->"a6f9c43d-56ca-4b27-b20a-\
7d76dce1587c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"F", "-", "tangle"}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, 
   3.6944165043455224`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"28e77d94-8e1a-4000-9420-94664807702b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"t_", ",", "r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", "t", "]"}], 
     RowBox[{"d", "[", "u", "]"}], 
     RowBox[{"h", "[", "w", "]"}], " ", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"t", ",", "r1", ",", "r2", ",", "r3"}], "]"}], 
     RowBox[{"ee", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", "r5", ",", "r5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], 
     RowBox[{
      RowBox[{"plus", "[", 
       RowBox[{"w", ",", "r5"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}]}], 
     RowBox[{"ee", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", "r5", ",", "r5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "r2", ",", "r3"}], "}"}]}], "]"}], 
     RowBox[{
      RowBox[{"minus", "[", 
       RowBox[{"u", ",", "r4"}], "]"}], "^", 
      RowBox[{"(", "2", ")"}]}], 
     RowBox[{"bb", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "r4", ",", "r4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "r3", ",", "r1"}], "}"}]}], "]"}], 
     RowBox[{"aa", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "r4", ",", "r4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "1", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "1", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r3", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r4", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r5", ",", "1", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.633182794172117*^9, 3.63318279951131*^9}, {
   3.633183033048046*^9, 3.633183042938191*^9}, {3.633183198032344*^9, 
   3.633183313288897*^9}, {3.6331841170547447`*^9, 3.633184142947403*^9}, 
   3.633184439523118*^9, {3.6331870718558807`*^9, 3.6331870731779537`*^9}, {
   3.633187959134225*^9, 3.633187979132991*^9}, {3.633255577207961*^9, 
   3.633255585519332*^9}, 3.633255872331729*^9, {3.6333558694819937`*^9, 
   3.633355888910923*^9}, 3.6333584700405273`*^9, 3.633359784787056*^9, 
   3.633360009149371*^9, {3.633365581130823*^9, 3.6333655874851637`*^9}, 
   3.633368108304295*^9, 3.633368905169901*^9, {3.633457485101225*^9, 
   3.633457485153572*^9}, {3.633462226352366*^9, 3.633462228622919*^9}, {
   3.633464177023387*^9, 3.633464180813534*^9}, {3.633464520982809*^9, 
   3.633464524045341*^9}, {3.633464856218484*^9, 3.6334648649383593`*^9}, {
   3.633468269581991*^9, 3.633468332638487*^9}, {3.6334685275341578`*^9, 
   3.6334685350808887`*^9}, {3.63347135792632*^9, 3.633471368320348*^9}, {
   3.63352995466117*^9, 3.6335299563370132`*^9}, {3.6335301651389627`*^9, 
   3.6335301690760717`*^9}, 3.633799905361658*^9, {3.633800024601593*^9, 
   3.633800035884514*^9}, {3.6943387341891556`*^9, 3.6943387512912893`*^9}, {
   3.6943387912265277`*^9, 3.694338809758563*^9}, {3.694338863966456*^9, 
   3.6943389064087296`*^9}, {3.694409309971117*^9, 3.694409319152773*^9}, {
   3.6944161420404153`*^9, 3.6944161468356924`*^9}, {3.7166278283900375`*^9, 
   3.716627836046396*^9}, {3.7170712531564054`*^9, 3.717071293280244*^9}, {
   3.7170713270040054`*^9, 3.7170713987677016`*^9}, {3.717072312133896*^9, 
   3.717072313230299*^9}},ExpressionUUID->"f411a009-a14f-4422-89e9-\
7dcb79131d7c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"G", "-", "tangle"}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
   3.694416224868572*^9, 3.69441622686464*^9}, 3.694416499377018*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"12eee240-9f8e-4291-b729-3db840728a32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"t_", ",", "r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"minus", "[", 
     RowBox[{"t", ",", "r1"}], "]"}], "^", 
    RowBox[{"(", "1", ")"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"aa", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "r1", ",", "r2"}], "}"}]}], "]"}], " ", 
        RowBox[{"KTpart2", "[", 
         RowBox[{"j", ",", "1", ",", "1", ",", "1"}], "]"}], 
        RowBox[{"aa", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], 
        RowBox[{"KTpart1", "[", 
         RowBox[{"i", ",", "1", ",", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"aa", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "rt8", ",", "rt7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "r1", ",", "r2"}], "}"}]}], "]"}], " ", 
        RowBox[{"KTpart2", "[", 
         RowBox[{"7", ",", "rt6", ",", "rt7", ",", "rt8"}], "]"}], 
        RowBox[{"aa", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "rt8", ",", "rt6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], 
        RowBox[{"KTpart1", "[", 
         RowBox[{"i", ",", "1", ",", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt6", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt7", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt8", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"aa", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "r1", ",", "r2"}], "}"}]}], "]"}], " ", 
        RowBox[{"KTpart2", "[", 
         RowBox[{"j", ",", "1", ",", "1", ",", "1"}], "]"}], 
        RowBox[{"aa", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "rt1", ",", "rt3"}], "}"}]}], "]"}], 
        RowBox[{"KTpart1", "[", 
         RowBox[{"7", ",", "rt1", ",", "rt3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt3", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"aa", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "rt8", ",", "rt7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "r1", ",", "r2"}], "}"}]}], "]"}], " ", 
        RowBox[{"KTpart2", "[", 
         RowBox[{"7", ",", "rt6", ",", "rt7", ",", "rt8"}], "]"}], 
        RowBox[{"aa", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "rt8", ",", "rt6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "rt1", ",", "rt3"}], "}"}]}], "]"}], 
        RowBox[{"KTpart1", "[", 
         RowBox[{"7", ",", "rt1", ",", "rt3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"rt1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt6", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt7", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rt8", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.633184431437248*^9, 3.633184488448381*^9}, {
   3.63318482642339*^9, 3.633184886982436*^9}, {3.633184927499876*^9, 
   3.633184963801188*^9}, {3.633185117522297*^9, 3.633185165998629*^9}, {
   3.633185218773876*^9, 3.633185276003186*^9}, {3.633185547084056*^9, 
   3.63318556107799*^9}, {3.6331874243848143`*^9, 3.633187477382084*^9}, 
   3.633187595692729*^9, {3.633460947701762*^9, 3.633460954773292*^9}, {
   3.633461027574992*^9, 3.63346102759055*^9}, {3.6334657749739513`*^9, 
   3.6334657838859777`*^9}, {3.633472510312928*^9, 3.6334725170673723`*^9}, {
   3.6334733537914953`*^9, 3.633473379877883*^9}, {3.633476034687271*^9, 
   3.6334760347035017`*^9}, {3.633530866129365*^9, 3.633530866142624*^9}, {
   3.633799417971683*^9, 3.6337994179981937`*^9}, {3.6943415210928*^9, 
   3.694341525022544*^9}, {3.6943433770215626`*^9, 3.694343377698943*^9}, {
   3.694345951976688*^9, 3.6943459532219734`*^9}, {3.694408998903556*^9, 
   3.69440910507146*^9}, {3.694409158029595*^9, 3.6944092202617226`*^9}, 
   3.6944092841749425`*^9, 3.694409348763341*^9, {3.6944094431291914`*^9, 
   3.6944094470607033`*^9}, {3.694485023650197*^9, 3.694485025254636*^9}, {
   3.6944852463892994`*^9, 3.694485246869691*^9}, 3.716627840296501*^9, {
   3.717071754435828*^9, 3.717071866809722*^9}, 
   3.717076024659915*^9},ExpressionUUID->"d775e4d5-af4f-4b8b-9437-\
5be63b816b2a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"K", "-", 
    RowBox[{"T", " ", "knot"}]}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
   3.694416236426608*^9, 3.6944162670199213`*^9}, 3.6944163761954947`*^9, {
   3.6944166928930464`*^9, 3.6944166991410766`*^9}, {3.6947695015395885`*^9, 
   3.6947695080709457`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b8244d04-e84c-4f1c-aaca-c7ad6dff0f3f"],

Cell[BoxData[
 RowBox[{"GFKT", ":=", 
  RowBox[{"Timing", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"t", ",", "r1", ",", "r2"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"t", ",", "r1", ",", "r2"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r2", ",", "1", ",", "2"}], "}"}]}], "]"}], "*", "dimR"}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.694341513611429*^9, 3.6943415426852665`*^9}, {
   3.694343348919158*^9, 3.6943433496676955`*^9}, {3.6943459549362764`*^9, 
   3.6943459559742703`*^9}, {3.6943997222564535`*^9, 3.694399726069986*^9}, {
   3.694409379508754*^9, 3.694409510055047*^9}, {3.694411565651189*^9, 
   3.694411566452783*^9}, {3.694413580607086*^9, 3.6944135817058167`*^9}, {
   3.6944160998067274`*^9, 3.6944161540836163`*^9}, 3.694485588838313*^9, 
   3.6944859034024734`*^9, 3.694486600031077*^9, {3.694486926415616*^9, 
   3.694486929065325*^9}, 3.694581689010954*^9, {3.6947705448932495`*^9, 
   3.6947705460870223`*^9}, 3.7166288841207457`*^9, {3.7170718785385294`*^9, 
   3.7170718924884787`*^9}, 
   3.717080185298896*^9},ExpressionUUID->"c20b2a2f-7ed8-4db8-8cde-\
f3f848349a1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JFKT1", "[", 
   RowBox[{"a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["a", "6"], " ", 
     SuperscriptBox["q", "18"]}]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "4"], "-", 
     SuperscriptBox["a", "5"], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q"}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "q"}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", "q"}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", "q"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"55", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"29", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"56", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"49", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"46", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"57", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "7"]}], "+", 
     SuperscriptBox["q", "8"], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"105", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"105", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"61", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"57", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"130", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"79", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"131", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"58", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"18", " ", "a", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"52", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"144", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"183", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"185", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"142", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"51", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"28", " ", "a", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"250", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"157", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"168", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"248", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"89", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"61", " ", "a", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"77", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"239", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"307", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"347", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"212", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"85", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"67", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"94", " ", "a", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"121", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"356", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"275", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"332", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"309", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"133", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"95", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"144", " ", "a", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"107", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"327", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"488", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"574", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"229", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"102", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"142", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"178", " ", "a", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"169", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"431", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"446", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"547", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"311", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"163", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"172", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"226", " ", "a", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"165", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"351", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"662", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"798", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"170", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"137", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"218", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"245", " ", "a", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"213", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"452", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"567", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"701", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"263", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"186", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"228", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"264", " ", "a", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"176", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"368", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"738", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"888", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"141", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"130", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"246", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"245", " ", "a", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"213", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"452", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"567", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"701", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"263", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"186", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"228", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"226", " ", "a", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"165", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"351", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"662", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"798", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"170", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"137", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"218", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"178", " ", "a", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"169", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"431", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"446", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"547", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"311", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"163", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"172", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"144", " ", "a", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"107", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"327", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"488", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"574", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"229", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"102", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"142", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"94", " ", "a", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"121", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"356", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"275", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"332", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"309", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"133", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"95", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"61", " ", "a", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"77", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"239", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"307", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"347", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"212", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"85", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"67", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"28", " ", "a", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"250", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"157", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"168", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"248", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"89", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"18", " ", "a", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"52", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"144", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"183", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"185", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"142", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"51", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"57", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"130", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"79", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"131", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"58", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "27"]}], "+", 
     SuperscriptBox["q", "28"], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"105", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"105", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"61", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"29", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"56", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"49", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"46", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"57", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"55", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "36"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7170797852157116`*^9, 
  3.717079803728507*^9}},ExpressionUUID->"e73f23f7-df2a-4df1-849e-\
e0aad2a4d65f"],

Cell[BoxData[
 StyleBox[
  RowBox[{" ", 
   RowBox[{
    RowBox[{"K", "-", 
     RowBox[{"T", "  ", "knot", " ", "from", " ", "our", " ", "paper"}]}], 
    ";"}]}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
  3.694416236426608*^9, 3.6944162670199213`*^9}, {3.694416397645959*^9, 
  3.6944164386061726`*^9}, {3.694416808496519*^9, 3.6944168165694075`*^9}, {
  3.6947704632328696`*^9, 3.694770477577039*^9}, {3.694770820557315*^9, 
  3.694770903653671*^9}, {3.7170785558893194`*^9, 3.717078562822713*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"dabf3b8c-1398-4c1c-8104-e85a008765b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KTHOMFLY", "[", 
   RowBox[{"a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["a", "6"], " ", 
     SuperscriptBox["q", "18"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["q", "5"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        SuperscriptBox["q", "20"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["q", "5"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        SuperscriptBox["q", "20"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}], "+", 
        SuperscriptBox["q", "3"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"67", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"95", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"142", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"172", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"218", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"228", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"246", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"228", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"218", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"172", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"142", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"95", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"67", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        SuperscriptBox["q", "23"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        SuperscriptBox["q", "26"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "q"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", "3"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"58", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"51", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"89", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"85", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"133", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"102", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"163", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"137", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"186", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"130", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"186", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"137", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"163", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"102", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"133", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"85", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"89", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"51", " ", 
         SuperscriptBox["q", "23"]}], "-", 
        RowBox[{"58", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", "25"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", "27"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "29"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "30"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", "5"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"77", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"121", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"107", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"169", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"165", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"213", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"176", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"213", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"165", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"169", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"107", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"121", " ", 
         SuperscriptBox["q", "20"]}], "-", 
        RowBox[{"77", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["q", "22"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["q", "23"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["q", "24"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "26"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "27"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "28"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "29"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "30"]}]}], ")"}]}], "-", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "5"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"61", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"94", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"178", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"226", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"245", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"264", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"245", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"226", " ", 
         SuperscriptBox["q", "20"]}], "-", 
        RowBox[{"178", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["q", "22"]}], "-", 
        RowBox[{"94", " ", 
         SuperscriptBox["q", "23"]}], "+", 
        RowBox[{"61", " ", 
         SuperscriptBox["q", "24"]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["q", "26"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "27"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "29"]}], "+", 
        SuperscriptBox["q", "31"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"q", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "3"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"61", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"131", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"142", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"248", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"212", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"309", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"229", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"311", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"170", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"263", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"141", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"263", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"170", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"311", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"229", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"309", " ", 
         SuperscriptBox["q", "23"]}], "-", 
        RowBox[{"212", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"248", " ", 
         SuperscriptBox["q", "25"]}], "-", 
        RowBox[{"142", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"131", " ", 
         SuperscriptBox["q", "27"]}], "-", 
        RowBox[{"61", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["q", "29"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["q", "30"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "31"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "32"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "33"]}], "+", 
        SuperscriptBox["q", "35"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"q", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "3"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"130", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"250", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"239", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"356", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"327", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"431", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"351", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"452", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"368", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"452", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"351", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"431", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"327", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"356", " ", 
         SuperscriptBox["q", "23"]}], "-", 
        RowBox[{"239", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"250", " ", 
         SuperscriptBox["q", "25"]}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"130", " ", 
         SuperscriptBox["q", "27"]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["q", "29"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["q", "30"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["q", "31"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "32"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "33"]}], "+", 
        SuperscriptBox["q", "35"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q", "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "3"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"105", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"185", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"168", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"347", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"332", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"574", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"547", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"798", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"701", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"888", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"701", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"798", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"547", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"574", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"332", " ", 
         SuperscriptBox["q", "23"]}], "-", 
        RowBox[{"347", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"168", " ", 
         SuperscriptBox["q", "25"]}], "-", 
        RowBox[{"185", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["q", "27"]}], "-", 
        RowBox[{"105", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["q", "29"]}], "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["q", "30"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "31"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["q", "32"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "33"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "34"]}], "+", 
        SuperscriptBox["q", "35"], "-", 
        SuperscriptBox["q", "36"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["q", "5"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"49", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"79", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"183", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"157", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"307", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"275", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"488", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"446", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"662", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"567", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"738", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"567", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"662", " ", 
         SuperscriptBox["q", "20"]}], "-", 
        RowBox[{"446", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        RowBox[{"488", " ", 
         SuperscriptBox["q", "22"]}], "-", 
        RowBox[{"275", " ", 
         SuperscriptBox["q", "23"]}], "+", 
        RowBox[{"307", " ", 
         SuperscriptBox["q", "24"]}], "-", 
        RowBox[{"157", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"183", " ", 
         SuperscriptBox["q", "26"]}], "-", 
        RowBox[{"79", " ", 
         SuperscriptBox["q", "27"]}], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["q", "28"]}], "-", 
        RowBox[{"49", " ", 
         SuperscriptBox["q", "29"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["q", "30"]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["q", "31"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["q", "32"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "33"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "34"]}], "-", 
        SuperscriptBox["q", "35"], "+", 
        SuperscriptBox["q", "36"]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6347520804340067`*^9, 
  3.6347520940302477`*^9}},ExpressionUUID->"75f76cca-7778-4148-bf46-\
bfb6c83fc866"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Result", " ", "check"}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
  3.694416236426608*^9, 3.6944162670199213`*^9}, {3.694416397645959*^9, 
  3.6944164386061726`*^9}, {3.694416808496519*^9, 3.6944168165694075`*^9}, {
  3.6947704632328696`*^9, 3.694770501665552*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"a5c01ae3-9d9f-4d17-8e26-ee7c96f27122"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"JFKT1", "[", 
    RowBox[{"a", ",", "q"}], "]"}], "/", 
   RowBox[{"KTHOMFLY", "[", 
    RowBox[{"a", ",", "q"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7170798323341036`*^9, 
  3.7170799034186153`*^9}},ExpressionUUID->"15290ea2-c254-4303-b78f-\
d6f52ec854bf"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.71707985655363*^9, 
  3.717079904135561*^9}},ExpressionUUID->"76fcf1ba-f58e-43a0-b2bb-\
0cf02499a011"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Conway", " ", "knot"}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
   3.694416236426608*^9, 3.6944162670199213`*^9}, 3.6944163761954947`*^9, {
   3.6944166928930464`*^9, 3.6944166991410766`*^9}, {3.6947695015395885`*^9, 
   3.6947695080709457`*^9}, {3.6947705309604464`*^9, 3.6947705387040014`*^9}},
 
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4b2a9737-218f-467d-bbfb-7a5843c82c72"],

Cell[BoxData[
 RowBox[{"GFC", ":=", 
  RowBox[{"Timing", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"r10", "+", "r11"}], ")"}]}], 
        RowBox[{"G", "[", 
         RowBox[{"t", ",", "r10", ",", "r11"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"t", ",", "r11", ",", "r10"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r10", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r11", ",", "1", ",", "2"}], "}"}]}], "]"}], "*", "dimR"}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6944858566359096`*^9, 3.694485946466635*^9}, {
   3.694488307488974*^9, 3.6944883104674406`*^9}, {3.694581671299923*^9, 
   3.6945816819962206`*^9}, 3.6947690436056814`*^9, {3.694770549351426*^9, 
   3.6947705504012957`*^9}, 3.71662888754263*^9, 3.7167994100008974`*^9, 
   3.7170719032052197`*^9, 
   3.717080178439331*^9},ExpressionUUID->"bf090742-465a-4a94-8f40-\
e0b2464ee148"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JFC1", "[", 
   RowBox[{"a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["a", "6"], " ", 
     SuperscriptBox["q", "17"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "5"]}], "+", 
     SuperscriptBox["a", "6"], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", "q"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "5"], " ", "q"}], "-", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", "q"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "6"]}], "+", 
     SuperscriptBox["q", "7"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"59", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"62", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"37", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"38", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"63", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"10", " ", "a", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"49", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"142", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"144", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"47", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"14", " ", "a", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"38", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"132", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"113", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"124", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"130", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"43", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"37", " ", "a", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"254", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"294", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"81", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"43", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"58", " ", "a", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"73", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"216", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"201", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"258", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"169", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"85", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"59", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"95", " ", "a", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"189", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"385", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"471", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"91", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"93", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"116", " ", "a", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"131", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"305", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"310", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"411", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"185", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"125", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"110", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"154", " ", "a", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"138", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"233", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"492", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"628", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"52", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"110", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"146", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"165", " ", "a", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"193", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"344", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"375", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"509", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"155", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"166", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"148", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"180", " ", "a", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"156", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"268", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"540", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"690", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"41", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"110", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"162", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"165", " ", "a", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"193", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"344", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"375", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"509", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"155", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"166", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"148", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"154", " ", "a", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"138", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"233", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"492", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"628", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"52", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"110", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"146", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"116", " ", "a", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"131", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"305", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"310", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"411", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"185", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"125", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"110", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"95", " ", "a", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"189", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"385", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"471", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"91", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"93", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"58", " ", "a", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"73", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"216", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"201", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"258", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"169", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"85", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"59", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"37", " ", "a", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"254", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"294", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"81", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"43", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"14", " ", "a", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"38", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"132", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"113", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"124", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"130", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"43", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"10", " ", "a", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"49", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"142", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"144", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"47", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"62", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"37", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"38", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"63", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     SuperscriptBox["q", "27"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"59", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "34"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.717080004794975*^9, 
  3.7170800198491297`*^9}},ExpressionUUID->"9959e8b8-f513-492b-909f-\
52e01f5df471"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Conway", " ", "knot", " ", "from", " ", "our", " ", "paper"}], 
   ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
  3.694416236426608*^9, 3.6944162670199213`*^9}, {3.694416397645959*^9, 
  3.6944164386061726`*^9}, {3.694416808496519*^9, 3.6944168165694075`*^9}, {
  3.6947704632328696`*^9, 3.694770477577039*^9}, {3.694770820557315*^9, 
  3.694770903653671*^9}, {3.7170785796036353`*^9, 3.717078582217502*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"b4a0e47e-be0e-4d46-9f99-33bab340a3dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConwayHOMFLY", "[", 
   RowBox[{"a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["a", "6"], " ", 
     SuperscriptBox["q", "17"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["q", "5"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        SuperscriptBox["q", "20"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["q", "7"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["q", "5"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        SuperscriptBox["q", "20"]}], ")"}]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        SuperscriptBox["q", "4"], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"79", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"123", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"171", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"207", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"222", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"207", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"171", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"123", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"79", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        SuperscriptBox["q", "18"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "20"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        SuperscriptBox["q", "22"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "q"}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "3"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"43", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"85", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"59", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"125", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"110", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"110", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"110", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"125", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"59", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"85", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"43", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", "23"]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "25"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "27"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "29"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "30"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"43", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"59", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"110", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"146", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"148", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"148", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"146", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"110", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"59", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"43", " ", 
         SuperscriptBox["q", "23"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        SuperscriptBox["q", "30"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "5"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"26", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"73", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"131", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"138", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"193", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"156", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"193", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"138", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"131", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"73", " ", 
         SuperscriptBox["q", "20"]}], "-", 
        RowBox[{"26", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "22"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "23"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "24"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["q", "26"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "27"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", "28"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "29"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "30"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"3", " ", "q"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "2"]}], "+", 
        SuperscriptBox["q", "3"], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"59", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"294", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"258", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"471", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"411", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"628", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"509", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"690", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"509", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"628", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"411", " ", 
         SuperscriptBox["q", "20"]}], "-", 
        RowBox[{"471", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        RowBox[{"258", " ", 
         SuperscriptBox["q", "22"]}], "-", 
        RowBox[{"294", " ", 
         SuperscriptBox["q", "23"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["q", "24"]}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "26"]}], "-", 
        RowBox[{"59", " ", 
         SuperscriptBox["q", "27"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "29"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", "30"]}], "+", 
        SuperscriptBox["q", "31"], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "32"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "33"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "34"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q", "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"62", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"132", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"216", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"189", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"305", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"233", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"344", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"268", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"344", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"233", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"305", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"189", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"216", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["q", "23"]}], "-", 
        RowBox[{"132", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["q", "25"]}], "-", 
        RowBox[{"62", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "27"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "29"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", "30"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "31"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "32"]}], "+", 
        SuperscriptBox["q", "33"], "-", 
        SuperscriptBox["q", "34"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "5"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"47", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        RowBox[{"130", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"81", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"169", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"91", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"185", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"155", " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"41", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"155", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"185", " ", 
         SuperscriptBox["q", "20"]}], "-", 
        RowBox[{"91", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        RowBox[{"169", " ", 
         SuperscriptBox["q", "22"]}], "-", 
        RowBox[{"81", " ", 
         SuperscriptBox["q", "23"]}], "+", 
        RowBox[{"130", " ", 
         SuperscriptBox["q", "24"]}], "-", 
        RowBox[{"47", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["q", "26"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["q", "27"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["q", "28"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "29"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "30"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "31"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "32"]}], "-", 
        SuperscriptBox["q", "33"], "+", 
        SuperscriptBox["q", "34"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"3", " ", "q"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SuperscriptBox["q", "3"], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "5"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"59", " ", 
         SuperscriptBox["q", "7"]}], "-", 
        RowBox[{"37", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"142", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"113", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"254", " ", 
         SuperscriptBox["q", "11"]}], "-", 
        RowBox[{"201", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"385", " ", 
         SuperscriptBox["q", "13"]}], "-", 
        RowBox[{"310", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"492", " ", 
         SuperscriptBox["q", "15"]}], "-", 
        RowBox[{"375", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"540", " ", 
         SuperscriptBox["q", "17"]}], "-", 
        RowBox[{"375", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"492", " ", 
         SuperscriptBox["q", "19"]}], "-", 
        RowBox[{"310", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"385", " ", 
         SuperscriptBox["q", "21"]}], "-", 
        RowBox[{"201", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"254", " ", 
         SuperscriptBox["q", "23"]}], "-", 
        RowBox[{"113", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"142", " ", 
         SuperscriptBox["q", "25"]}], "-", 
        RowBox[{"37", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"59", " ", 
         SuperscriptBox["q", "27"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "29"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "30"]}], "-", 
        SuperscriptBox["q", "31"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "32"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "33"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "34"]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.634752102483432*^9, 
  3.634752112547316*^9}},ExpressionUUID->"90238449-ae1e-44ae-a509-\
a84f75a96b6f"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Result", " ", "check"}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
  3.694416236426608*^9, 3.6944162670199213`*^9}, {3.694416397645959*^9, 
  3.6944164386061726`*^9}, {3.694416808496519*^9, 3.6944168165694075`*^9}, {
  3.6947704632328696`*^9, 3.694770501665552*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"f52aa3e6-4cea-4a4a-800a-e6aa173b638f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"JFC1", "[", 
    RowBox[{"a", ",", "q"}], "]"}], "/", 
   RowBox[{"ConwayHOMFLY", "[", 
    RowBox[{"a", ",", "q"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7170798323341036`*^9, 3.7170799034186153`*^9}, {
  3.717080060656406*^9, 
  3.717080081383144*^9}},ExpressionUUID->"afd05b73-6a2a-49f1-b858-\
805fdfb391b9"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.71707985655363*^9, 3.717079904135561*^9}, {
  3.71708008654521*^9, 
  3.717080092558188*^9}},ExpressionUUID->"ed85f0af-305b-4a57-81d9-\
33d5e4d81a36"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Difference", " ", 
    RowBox[{"(", " ", "Mutation", ")"}]}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
  3.694416236426608*^9, 3.6944162670199213`*^9}, {3.694416397645959*^9, 
  3.6944164386061726`*^9}, {3.694416808496519*^9, 3.6944168165694075`*^9}, {
  3.6947707708394794`*^9, 3.694770772749324*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"11ba126c-7e19-4d07-9555-a157b501545e"],

Cell[BoxData[
 RowBox[{"Diff", ":=", " ", 
  RowBox[{"Timing", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"7", ",", "1", ",", "2"}], "]"}], 
         RowBox[{"G", "[", 
          RowBox[{"7", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"7", ",", "2", ",", "1"}], "]"}], 
         RowBox[{"G", "[", 
          RowBox[{"7", ",", "2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"7", ",", "1", ",", "2"}], "]"}], 
           RowBox[{"G", "[", 
            RowBox[{"7", ",", "2", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"7", ",", "2", ",", "1"}], "]"}], 
           RowBox[{"G", "[", 
            RowBox[{"7", ",", "1", ",", "2"}], "]"}]}]}], ")"}]}], ")"}], "*",
       "dimR"}], "/.", 
     RowBox[{"M", "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{"q", ",", "a"}], "]"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6944165305931196`*^9, 3.69441664175597*^9}, {
   3.6944172908136177`*^9, 3.6944173154100447`*^9}, {3.6944196889720507`*^9, 
   3.6944197164000025`*^9}, {3.694484773185517*^9, 3.694484796932233*^9}, {
   3.6944850561604958`*^9, 3.6944850563629265`*^9}, {3.6944853582000046`*^9, 
   3.6944853660747337`*^9}, {3.6944890080684586`*^9, 3.694489008599717*^9}, {
   3.694768961671692*^9, 3.6947689630306616`*^9}, 3.694770298873747*^9, 
   3.694770444178257*^9, 3.716627852718521*^9, 3.7166328233473125`*^9, 
   3.716720350581695*^9, 
   3.717080168312327*^9},ExpressionUUID->"8fafd19f-15ce-4eef-b2a1-\
ca1c422b7b62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diffs", "[", 
   RowBox[{"a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["a", "10"], " ", 
     SuperscriptBox["q", "36"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["a", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "-", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "4"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "42"]}], "+", 
     SuperscriptBox["q", "44"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "56"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.694769572156282*^9, 3.6947696028772635`*^9}, {
  3.6947702545367603`*^9, 3.6947702572418127`*^9}, {3.7166328100033236`*^9, 
  3.7166328176753063`*^9}, {3.717080113218313*^9, 
  3.7170801359143925`*^9}},ExpressionUUID->"3e81072b-54e3-4779-9852-\
39b8e02c1367"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"difference", " ", "between", " ", "K"}], "-", 
    RowBox[{
    "T", " ", "and", " ", "Conway", " ", "knot", " ", "from", " ", "our", " ",
      "paper"}]}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
  3.694416236426608*^9, 3.6944162670199213`*^9}, {3.694416397645959*^9, 
  3.6944164386061726`*^9}, {3.694416808496519*^9, 3.6944168165694075`*^9}, {
  3.6947704632328696`*^9, 3.694770477577039*^9}, {3.694770820557315*^9, 
  3.694770903653671*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"968e6cb5-4092-4023-bd92-0f97ffc556df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reslt", "[", 
   RowBox[{"a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "18"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"a", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["q", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", 
       SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["q", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "5"], "+", 
       SuperscriptBox["q", "6"]}], ")"}], "2"]}], "//", "Expand"}]}]], "Input",\

 CellChangeTimes->{{3.694769713410203*^9, 3.6947697712520533`*^9}, {
  3.694770105720336*^9, 
  3.6947701091523294`*^9}},ExpressionUUID->"1952c6a8-0066-4fbe-8a5b-\
1a96ec10e713"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Result", " ", "check"}], ";"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.6944161596402197`*^9, 3.6944161671866536`*^9}, {
  3.694416236426608*^9, 3.6944162670199213`*^9}, {3.694416397645959*^9, 
  3.6944164386061726`*^9}, {3.694416808496519*^9, 3.6944168165694075`*^9}, {
  3.6947704632328696`*^9, 3.694770501665552*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"e62cf838-2395-42df-a5ae-7669e859e9e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"diffs", "[", 
    RowBox[{
     RowBox[{"a", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], ",", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "/", 
   RowBox[{"reslt", "[", 
    RowBox[{"a", ",", "q"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.694770315478077*^9, 3.694770413511178*^9}, {
   3.7166328556526647`*^9, 3.716632857543315*^9}, 
   3.717080155979721*^9},ExpressionUUID->"23c0a287-99d5-4b62-a1f9-\
9686dcf29b3a"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.7170796319710827`*^9, 
  3.7170801570271044`*^9},ExpressionUUID->"e516d88f-2de3-41b5-b07d-\
af2d55a16ee7"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 633},
WindowMargins->{{8, Automatic}, {Automatic, 29}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 208, 3, 53, "Subsection",ExpressionUUID->"66c73335-c288-4d27-ba1b-fcd8031cd6da"],
Cell[791, 27, 495, 17, 28, "Input",ExpressionUUID->"2eccd405-5c5b-4d33-af69-a933bd6b1005"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1323, 49, 237, 4, 53, "Subsection",ExpressionUUID->"903e4041-05a7-47a1-8384-89691cc415ee"],
Cell[1563, 55, 569, 16, 69, "Input",ExpressionUUID->"aeef422e-e036-4202-bd29-37d44382e642"],
Cell[2135, 73, 948, 17, 94, "Input",ExpressionUUID->"f645398c-8a31-4bd0-97aa-80553ffbf38d"],
Cell[3086, 92, 152, 3, 28, "Input",ExpressionUUID->"c5d7bfd7-59b1-4d92-b5ba-aa360b5ea764"],
Cell[3241, 97, 34239, 1089, 1269, "Input",ExpressionUUID->"7b5f987e-906f-4c45-b499-d99c659154e7"],
Cell[37483, 1188, 1185, 27, 28, "Input",ExpressionUUID->"bab81595-e1a7-4f6f-b18f-237fe853e059"],
Cell[38671, 1217, 803, 22, 28, "Input",ExpressionUUID->"1aada2cc-c1c6-494c-b904-c6af0655586d"],
Cell[39477, 1241, 780, 21, 28, "Input",ExpressionUUID->"d41a92d1-26f5-4c97-bb0b-161e8034ae78"],
Cell[40260, 1264, 809, 22, 28, "Input",ExpressionUUID->"1c95feea-407b-4232-873d-ac33949021e6"],
Cell[41072, 1288, 900, 23, 28, "Input",ExpressionUUID->"987362d3-1c23-4ee8-9910-d85a71e7b1bf"],
Cell[41975, 1313, 844, 22, 28, "Input",ExpressionUUID->"a2d7eb70-05c5-4ff4-9e6e-c17447ca8cb5"],
Cell[42822, 1337, 850, 22, 28, "Input",ExpressionUUID->"423b3642-2991-4544-9a29-0977ac6165e6"],
Cell[43675, 1361, 820, 22, 28, "Input",ExpressionUUID->"562d02fc-d0bb-49d3-aea0-3dacca9c0747"],
Cell[44498, 1385, 768, 21, 28, "Input",ExpressionUUID->"c10e39b2-d127-4498-bf8a-3774468139c0"],
Cell[45269, 1408, 770, 21, 28, "Input",ExpressionUUID->"822d7c3d-9eea-4203-b82e-0f67beae18bb"],
Cell[46042, 1431, 870, 22, 28, "Input",ExpressionUUID->"6ef46b77-8897-406e-a1c9-090cdb9f4d56"],
Cell[46915, 1455, 816, 22, 28, "Input",ExpressionUUID->"6dee3348-652a-4f77-886a-7e8f24062146"],
Cell[47734, 1479, 821, 22, 28, "Input",ExpressionUUID->"23742bc4-b8c2-4101-8d49-82d1c4b09b66"],
Cell[48558, 1503, 869, 22, 28, "Input",ExpressionUUID->"267c68c1-15ac-4bd9-a494-36fee314f00b"],
Cell[49430, 1527, 819, 22, 28, "Input",ExpressionUUID->"ca2834b9-a859-448d-9f29-1db095c426dc"],
Cell[50252, 1551, 815, 22, 28, "Input",ExpressionUUID->"0bb1d311-486a-4c72-843f-1eec71a95c3b"],
Cell[51070, 1575, 563, 16, 28, "Input",ExpressionUUID->"793049f0-fe21-4e8a-8797-c6024ecc95d2"],
Cell[51636, 1593, 533, 15, 28, "Input",ExpressionUUID->"16dcdb5b-8922-438c-bf86-67c9a25497b2"],
Cell[52172, 1610, 534, 15, 28, "Input",ExpressionUUID->"c1dc11e4-8e77-4ccb-a99f-374b3db145a4"],
Cell[52709, 1627, 538, 15, 28, "Input",ExpressionUUID->"a40bb85b-4af9-47b3-a54a-685a47ece76c"],
Cell[53250, 1644, 559, 16, 28, "Input",ExpressionUUID->"2ca48c1a-712a-4d11-99d8-4a0d318aba9b"],
Cell[53812, 1662, 531, 15, 28, "Input",ExpressionUUID->"12420226-625f-40d8-82d5-6c89fa9b86bc"],
Cell[54346, 1679, 531, 15, 28, "Input",ExpressionUUID->"64c75fd0-57ef-47c6-8f58-e794033d7860"],
Cell[54880, 1696, 533, 15, 28, "Input",ExpressionUUID->"53d19410-c580-4f89-ad1d-3b147f94e008"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55450, 1716, 164, 3, 53, "Subsection",ExpressionUUID->"2518ee66-0756-4ff3-9bc7-3b2deb95e897"],
Cell[55617, 1721, 828, 24, 28, "Input",ExpressionUUID->"3b0eeefb-aac6-4ec3-a37e-6c8374d44420"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56482, 1750, 693, 13, 105, "Section",ExpressionUUID->"4eebd4b8-3083-4d2d-a7e2-126104ac9028"],
Cell[57178, 1765, 52843, 1753, 1931, "Input",ExpressionUUID->"0db9dce9-6334-4a16-b279-afb58e999e29"],
Cell[110024, 3520, 1237, 28, 28, "Input",ExpressionUUID->"ac3f481b-7116-4e79-937b-71687bf3250b"],
Cell[111264, 3550, 851, 22, 28, "Input",ExpressionUUID->"4b7769d0-4495-4558-96a0-ba046e2b97b9"],
Cell[112118, 3574, 832, 22, 28, "Input",ExpressionUUID->"12a59b9e-b579-41e1-88d1-f5546614b241"],
Cell[112953, 3598, 857, 22, 28, "Input",ExpressionUUID->"09b1df95-09de-4ec3-9525-21c595de8cea"],
Cell[113813, 3622, 949, 24, 28, "Input",ExpressionUUID->"40ea5334-8a79-4eb1-b617-1c1ede6ae64e"],
Cell[114765, 3648, 893, 23, 28, "Input",ExpressionUUID->"a2f7dea6-399d-4d03-bf23-4718186259fa"],
Cell[115661, 3673, 899, 23, 28, "Input",ExpressionUUID->"fb05c7b9-d7da-44d4-8ba7-6a8796085b58"],
Cell[116563, 3698, 868, 22, 28, "Input",ExpressionUUID->"ea2e4c5a-f9b1-48c7-9eab-34f581809161"],
Cell[117434, 3722, 817, 22, 28, "Input",ExpressionUUID->"7cbc01ef-3b0b-408a-9baa-c66cef2a1e3f"],
Cell[118254, 3746, 819, 22, 28, "Input",ExpressionUUID->"652b3648-ffac-4772-ab06-8e51450c059c"],
Cell[119076, 3770, 918, 23, 28, "Input",ExpressionUUID->"8c77524e-aec1-4b75-8eab-fca67d759a50"],
Cell[119997, 3795, 862, 22, 28, "Input",ExpressionUUID->"61afa36e-5bcc-4c56-8f93-a25e576e06ca"],
Cell[120862, 3819, 867, 22, 28, "Input",ExpressionUUID->"3ad749d9-aa56-4f76-a963-40526a353b56"],
Cell[121732, 3843, 918, 23, 28, "Input",ExpressionUUID->"66a6344b-445c-4ca0-adea-a26ef1e05290"],
Cell[122653, 3868, 867, 22, 28, "Input",ExpressionUUID->"c823234d-60f3-49f6-ad59-bfc00703a3d3"],
Cell[123523, 3892, 861, 22, 28, "Input",ExpressionUUID->"7441aa91-f2b8-4dd1-964d-e814dedf2211"],
Cell[124387, 3916, 587, 16, 28, "Input",ExpressionUUID->"9aaf4b07-d67c-415d-a5b9-c0a279528412"],
Cell[124977, 3934, 559, 16, 28, "Input",ExpressionUUID->"ef79e3f8-cc56-415e-ba8b-35b427b9b794"],
Cell[125539, 3952, 560, 16, 28, "Input",ExpressionUUID->"627711a2-f960-475f-b6b9-be5edd7670d3"],
Cell[126102, 3970, 564, 16, 28, "Input",ExpressionUUID->"8e9a2628-34f9-46f7-a249-baa950bf683c"],
Cell[126669, 3988, 585, 16, 28, "Input",ExpressionUUID->"a0522e7e-7bb9-4281-aa4a-871c1cab1f04"],
Cell[127257, 4006, 557, 16, 28, "Input",ExpressionUUID->"297c3396-7edf-4f3c-94e5-42dd90cefe3b"],
Cell[127817, 4024, 557, 16, 28, "Input",ExpressionUUID->"d808cf44-3c20-40f7-bace-f4b78168dea7"],
Cell[128377, 4042, 559, 16, 28, "Input",ExpressionUUID->"76b4682a-cb64-4ff5-8bc5-37e7ad28061f"],
Cell[CellGroupData[{
Cell[128961, 4062, 164, 3, 53, "Subsection",ExpressionUUID->"ac72a2cb-5f97-4e01-af17-2cdb26e4ab1c"],
Cell[129128, 4067, 880, 25, 28, "Input",ExpressionUUID->"5d978d62-2f77-417b-ac65-2952539a24a8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[130057, 4098, 1054, 30, 107, "Section",ExpressionUUID->"ee3ca45e-64fb-4fcd-979e-0f96fed4b013"],
Cell[131114, 4130, 3507, 109, 143, "Input",ExpressionUUID->"6dc36da3-8237-4f16-ae3f-b1eaf3689fd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134658, 4244, 999, 25, 69, "Section",ExpressionUUID->"bc2502e5-3613-42cc-bd0a-057826839942"],
Cell[135660, 4271, 382, 6, 28, "Input",ExpressionUUID->"6ecaf5c3-1eb9-4106-aa27-2fb2a38be125"],
Cell[136045, 4279, 5842, 184, 287, "Input",ExpressionUUID->"023b6ae2-6dc3-4049-ad4f-91f58e548d94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141924, 4468, 1474, 44, 116, "Section",ExpressionUUID->"14b7af5d-09dc-446d-b734-0b174da43b29"],
Cell[143401, 4514, 1895, 65, 162, "Input",ExpressionUUID->"6fd5a177-df01-4189-b85b-d673c4372faf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145333, 4584, 1677, 48, 67, "Section",ExpressionUUID->"2ce2d0ec-72ec-4f55-a263-5c79a6a07ee5"],
Cell[147013, 4634, 179, 4, 28, "Input",ExpressionUUID->"611c78d9-1b0b-4cfa-9739-b5f1f5c45e54"],
Cell[147195, 4640, 1890, 65, 162, "Input",ExpressionUUID->"1d53ec88-40c9-4b9a-875e-9d8fb69d1c4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149122, 4710, 860, 27, 71, "Section",ExpressionUUID->"c603d458-b72b-4b86-afd7-e6f66174f46d"],
Cell[149985, 4739, 1247, 43, 162, "Input",ExpressionUUID->"6cdee288-2a90-425d-9d96-da18c33ea1a4"],
Cell[151235, 4784, 1081, 34, 124, "Input",ExpressionUUID->"fc264daf-a681-4875-9d60-d5c915c0e6e3"],
Cell[152319, 4820, 156, 3, 28, "Input",ExpressionUUID->"2f09f0d5-194f-4f03-b7fc-b02672585c40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152512, 4828, 944, 24, 78, "Section",ExpressionUUID->"b6f503a7-6ee9-4711-ab76-f9f686e8840d"],
Cell[153459, 4854, 2122, 52, 86, "Input",ExpressionUUID->"ebd27d45-5088-4669-b5a8-703d31c2d33f"],
Cell[155584, 4908, 459, 12, 28, "Input",ExpressionUUID->"ad5c8701-ea58-4782-b4c7-2e04ce24cb78"],
Cell[156046, 4922, 461, 12, 28, "Input",ExpressionUUID->"4261e771-a2d7-4813-930a-b399aee7f14f"],
Cell[156510, 4936, 461, 12, 28, "Input",ExpressionUUID->"f63c0a57-12bf-4e59-8761-2590e00ac25b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157008, 4953, 950, 16, 115, "Section",ExpressionUUID->"9cae93d3-cbd3-489b-b4a5-3a8b329829c0"],
Cell[157961, 4971, 2789, 68, 67, "Input",ExpressionUUID->"84a75d02-6884-4c9e-9b15-116bdaeb1ce5"],
Cell[160753, 5041, 2069, 46, 48, "Input",ExpressionUUID->"a6f9c43d-56ca-4b27-b20a-7d76dce1587c"],
Cell[162825, 5089, 296, 8, 51, "Input",ExpressionUUID->"28e77d94-8e1a-4000-9420-94664807702b"],
Cell[163124, 5099, 3530, 78, 67, "Input",ExpressionUUID->"f411a009-a14f-4422-89e9-7dcb79131d7c"],
Cell[166657, 5179, 339, 8, 51, "Input",ExpressionUUID->"12eee240-9f8e-4291-b729-3db840728a32"],
Cell[166999, 5189, 5574, 135, 124, "Input",ExpressionUUID->"d775e4d5-af4f-4b8b-9437-5be63b816b2a"],
Cell[172576, 5326, 475, 11, 51, "Input",ExpressionUUID->"b8244d04-e84c-4f1c-aaca-c7ad6dff0f3f"],
Cell[173054, 5339, 1396, 30, 28, "Input",ExpressionUUID->"c20b2a2f-7ed8-4db8-8cde-f3f848349a1c"],
Cell[174453, 5371, 28820, 835, 433, InheritFromParent,ExpressionUUID->"e73f23f7-df2a-4df1-849e-e0aad2a4d65f"],
Cell[203276, 6208, 655, 14, 51, "Input",ExpressionUUID->"dabf3b8c-1398-4c1c-8104-e85a008765b5"],
Cell[203934, 6224, 21360, 603, 444, "Input",ExpressionUUID->"75f76cca-7778-4148-bf46-bfb6c83fc866"],
Cell[225297, 6829, 473, 10, 51, "Input",ExpressionUUID->"a5c01ae3-9d9f-4d17-8e26-ee7c96f27122"],
Cell[CellGroupData[{
Cell[225795, 6843, 333, 9, 28, "Input",ExpressionUUID->"15290ea2-c254-4303-b78f-d6f52ec854bf"],
Cell[226131, 6854, 153, 3, 32, "Output",ExpressionUUID->"76fcf1ba-f58e-43a0-b2bb-0cf02499a011"]
}, Open  ]],
Cell[226299, 6860, 507, 11, 51, "Input",ExpressionUUID->"4b2a9737-218f-467d-bbfb-7a5843c82c72"],
Cell[226809, 6873, 1177, 30, 28, "Input",ExpressionUUID->"bf090742-465a-4a94-8f40-e0b2464ee148"],
Cell[227989, 6905, 28222, 820, 414, InheritFromParent,ExpressionUUID->"9959e8b8-f513-492b-909f-52e01f5df471"],
Cell[256214, 7727, 612, 12, 51, "Input",ExpressionUUID->"b4a0e47e-be0e-4d46-9f99-33bab340a3dd"],
Cell[256829, 7741, 20886, 591, 423, "Input",ExpressionUUID->"90238449-ae1e-44ae-a509-a84f75a96b6f"],
Cell[277718, 8334, 473, 10, 51, "Input",ExpressionUUID->"f52aa3e6-4cea-4a4a-800a-e6aa173b638f"],
Cell[CellGroupData[{
Cell[278216, 8348, 385, 10, 28, "Input",ExpressionUUID->"afd05b73-6a2a-49f1-b858-805fdfb391b9"],
Cell[278604, 8360, 201, 4, 32, "Output",ExpressionUUID->"ed85f0af-305b-4a57-81d9-33d5e4d81a36"]
}, Open  ]],
Cell[278820, 8367, 510, 11, 51, "Input",ExpressionUUID->"11ba126c-7e19-4d07-9555-a157b501545e"],
Cell[279333, 8380, 1763, 43, 28, "Input",ExpressionUUID->"8fafd19f-15ce-4eef-b2a1-ca1c422b7b62"],
Cell[281099, 8425, 10561, 312, 170, "Input",ExpressionUUID->"3e81072b-54e3-4779-9852-39b8e02c1367"],
Cell[291663, 8739, 668, 15, 51, "Input",ExpressionUUID->"968e6cb5-4092-4023-bd92-0f97ffc556df"],
Cell[292334, 8756, 1556, 51, 49, "Input",ExpressionUUID->"1952c6a8-0066-4fbe-8a5b-1a96ec10e713"],
Cell[293893, 8809, 473, 10, 51, "Input",ExpressionUUID->"e62cf838-2395-42df-a5ae-7669e859e9e5"],
Cell[CellGroupData[{
Cell[294391, 8823, 563, 16, 28, "Input",ExpressionUUID->"23c0a287-99d5-4b62-a1f9-9686dcf29b3a"],
Cell[294957, 8841, 156, 3, 32, "Output",ExpressionUUID->"e516d88f-2de3-41b5-b07d-af2d55a16ee7"]
}, Open  ]]
}, Open  ]]
}
]
*)


